Homological Tools for the Quantum Mechanic

This paper is an introduction to work motivated by the question "can multipartite entanglement be detected by homological algebra?" We introduce cochain complexes associated to multipartite density states whose cohomology detects factorizability. The $k$th cohomology components of such cochain complexes produce tuples of $(k+1)$-body operators that are non-locally correlated due to the non-factorizability of the state. Associated Poincare polynomials are invariant under local invertible linear transformations (automorphisms that decompose as tensor products). These complexes can be considered as a step toward realizing mutual information as an Euler characteristic. We motivate the definition of the "state index" associated to a multipartite state: a three-parameter function which is: invariant under local invertible transformations, well-behaved under tensor products of states, and interpolates between multipartite mutual information and the integer-valued Euler characteristics of our complexes. We compute cohomologies and state indices of multipartite W and GHZ states. The approach in this paper is directed toward practitioners of finite-dimensional quantum mechanics, although the machinery developed generalizes far beyond. Some results are applicable in infinite dimensions and should be generalizable to the context of quantum field theory. In order to compensate for the long length, a detailed summary is provided in the introduction section.

==> anc/README.txt <==
Files within the folders "hom-tools-4QM-mathematica" and "hom-tools-4QM-octave"
contain software used to compute GNS and commutant cohomologies of multipartite
density states. 

As the folder names suggest, there are two independent implementations of this
software.  Files within "hom-tools-4QM-mathematica" provide the Mathematica
implementation (given by a collection of Mathematica .wl files and a quick
start notebook), and files contained in hom-tools-4QM-octave provide the
Octave/Matlab implementation (given by a collection of .m files implementing
functions).

Separate documentation for these implementations is contained within their
respective folders.

For the most up-to-date versions of this software please visit:
https://github.com/tmainiero/homological-tools-4QM-octave 
https://github.com/tmainiero/homological-tools-4QM-mathematica 

For the versions contained in the arXiv source, one can visit:
https://github.com/tmainiero/homological-tools-4QM-octave/tree/309245eadd812181a3ea04810fb56552ad445ec5
https://github.com/tmainiero/homological-tools-4QM-mathematica/tree/e9805bdf40f3c6d85c3159d12960b48b737a774c

I recommend downloading/cloning	from GitHub (if that option is available). If
you are downloading from the arXiv: all files within an implementation should
be kept in the same folder.  It is probably easiest to extract these files from
the tar.gz provided by arXiv (e.g. under "Other formats" then "Download
source", or under the "download the entire source package" link in the
ancillary files section).


==> anc/hom-tools-4QM-mathematica/BasicStable.wl <==
(* ::Package:: *)

AppendTo[$Path,NotebookDirectory[]];


BeginPackage["BasicStable`"];


(* ::Title:: *)
(*Descriptions of Public (Unhidden) Functions*)


(* ::Section:: *)
(*Synonyms and Sugar*)


(* ::Subsection:: *)
(*Synonyms*)


tensor::usage="Takes tensor product of an arbitrary number of vectors/matrices. 
 Utilizes 'KroneckerProduct'.";


Id::usage="Id[n] is a synonym for IdentityMatrix[n].";


IdSparse::usage="IdSparse[n] generates an n x n identity matrix as a sparse array.";


(* ::Subsection:: *)
(*Sugar*)


IdState::usage="identityState[n] generates the trace-1'identity state'/maximal von Neumann entropy
density state on n-systems: Diag(1/n,...,1/n).";


pureToDensity::usage="pureToDensity[v_] takes in a pure state 'v' and outputs its representation
as a density matrix.";


ketPure::usage="ketPure[list_] takes in an expression 'list' consisting of 0's and 1's and outputs
the standard qubit ket vector |list> as an element of C^(length of list).  Here 0 is associated to the
unit vector {1,0} and 1 is associated to {0,1}.  Adding an optional (list valued) argument 'dims', 
ketpure[list,dims] takes in an expression 'list' such that list[[k]] <= dims[[k]]-1 and outputs the 
ket vector |list>.  Here a list element 'r' is associated to the unit vector with a 1 in the rth position.";


ketPureSp::usage="ketPureSp[list] (ketPureSp[list,dims]) outputs the same result as ketPure[list] (ketPure[list,dims]) in sparse matrix form.";


ketDens::usage="See ketPure.  ketDens[list] (ketDens[list,dims]) converts the result from ketPure[list] (ketPure[list,dims])
into its corresponding density matrix representation.";


ketDensSp::usage="Sparse version of ketDens.";


ghzPure::usage="ghzPure[N] takes in an integer N and outputs the GHZ state on the N-qubit system.  ghzPure[dims]
takes in a list of dimensions 'dims' for an N=Length[dims] qudit system and is the result of
lifting the qubit vector ghzPure[N] in C^{2^N} to a qudit vector in C^{dims[[1]]} otimes C^{dims[[2]]}...
otimes C^{dims[[N]]} using the embedding C^2 ---> C^{dims[[k]]} via [1,0] |--> [1,0,0,...0] and 
[0,1] |--> [0,1,0,0....0].";


ghzDens::usage="See ghzPure.  ghzDens[N] (ghzDens[dims]) converts the result from ghzPure[N] (ghzPure[dims])
into its corresponding density matrix representation.";


ghzDensSp::usage="Sparse version of ghzDens.";


wStatePure::usage="wStatePure[N] takes in an integer N and outputs the 'W'-state on the N-qubit system. 
wStatePure[dims] takes in a list of dimensions 'dims' for an N=Length[dims] qudit system and is the result 
of lifting the qubit vector wStatePure[N] in C^{2^N} to a qudit vector in C^{dims[[1]]} otimes C^{dims[[2]]}...
otimes C^{dims[[N]]} using the embedding C^2 ---> C^{dims[[k]]} via [1,0] |--> [1,0,0,...0] and 
[0,1] |--> [0,1,0,0....0].";


wStateDens::usage="See wStatePure.  wStateDens[N] (wStateDens[dims]) converts the result from wStatePure[N] 
(wStatePure[dims]) into its corresponding density matrix representation.";


(* ::Section:: *)
(*Basic Operations*)


(* ::Subsection:: *)
(*Permute Subsystems *)


sysPermute::usage="sysPermute[rho,perm,dim] applies a permutation 'perm' to the tensor product
components of rho given the dimension vector 'dim'.";


(* ::Subsection:: *)
(*Partial Trace*)


partialTrace::usage="partialTrace[rho,systr,dim] takes the partial trace
of rho over the spaces in list 'systr' which are among those forming the tensor
product corresponding to the list dim.  E.g., let dim={2,3,4}, syslist = {1,3}; the 2
and 4 dimensional spaces are traced out to leave a 3x3 matrix.  'systr' must be a numeric list
compatible with the locations of the dimensions in 'dim'.";

reducedDensityMat::usage="reducedDensityMat[rho,subsys,dim] outputs the reduced density matrix
on the system 'subsys' given the list of dimensions 'dim' on the full system.  'subsys' must be a numeric
list compatible with the locations of the dimensions in 'dim'.  This function just applies partialTrace
to the complement of 'subsys'.";


(* ::Subsection:: *)
(*Extension of Operator by the Identity/Partial Cotrace*)


extendOp::usage ="extendOp[op,sysop,sysfull,dimfull] extends the operator 'op' on the subsystem
'sysop' to the system 'sysfull' with dimension vector 'dimfull', by tensoring by the identity
matrix/operator on the complement of sysop in sysfull.  sysop and sysfull can be lists of symbolic 
or numeric quantities.";


extendOpSparse::usage ="extendOpSparse[op,sysop,sysfull,dimfull] is the sparse version 
of extendOp: instead of tensoring by identity matrices, this function uses sparse identity 
matrices.";


partialCoTraceSparse::usage = "partialCoTraceSparse[op,syscotr,dim] is the sparse version of partialCoTrace:
instaed of tensoring by identity matrices, this function uses sparse identity matrices.  This function
refers directly to extendOpSparse.";


partialCoTrace::usage = "partialTrace[op,syscotr,dim] takes the partial cotrace of 'op'
(tensoring by identity operators in positions specified by 'syscotr') given the dimension vector
'dim' of the target.  E.g., let dim={2,3,4}, syscotr = {1,3}, and op be an
operator matrix on the second subsystem (of dimension 3); then partial cotrace returns
1_{2} otimes op otimes 1_{4}. 'syscotr' must be a numeric list compatible with the locations
of the dimensions in 'dim'.  This function refers directly to extendOp.";


(* ::Section:: *)
(*Supplementary Operations*)


(* ::Subsection::Closed:: *)
(*Partial Expectation Value*)


partialExpectation::usage="partialExpectation[rho][op,systr,dimfull] computes the partial trace
Tr_systr[rho*op] given the dimension vector 'dimfull'.";


(* ::Section:: *)
(*Entropies and Related*)


(* ::Subsection:: *)
(*von Neumann Entropy and Mutual Information*)


vonNeumann::usage="vonNeumann[rho] calculates the von Neumann entropy of a density matrix rho.";


mutualInfo::usage="mutualInfo[rho,dimprim] calculates the mutual information of a
density matrix rho defined on the primitive subsystems with dimension vectors 'dimprim'.  Here
mutual information is defined via the alternating sum Sum[(-1)^(N-|lambda|-1) S_(von Neumann)(rho_lambda)]
, where the sum runs over all subsets lambda of primitive subystems, N is the number of primitive subystems, and
 rho_lambda is the reduced density matrix on lambda.";


(* ::Subsection:: *)
(*Euler Characteristics of GNS and Commutant Complexes*)


eulerCharG::usage="eulerCharG[rho_,dimprim_] computes the Euler characteristic of the GNS complex of a multipartite density state rho
defined on the primitive subsystems with dimension vector 'dimprim'.";

eulerCharGNS::usage="Synonym for eulerCharG.";

eulerCharE::usage="eulerCharG[rho_,dimprim_] computes the Euler characteristic of the commutant complex of a multipartite density state rho
defined on the primitive subsystems with dimension vector 'dimprim.'";

eulerCharCom::usage="synonym for eulerCharE.";


(* ::Subsection:: *)
(*q-deformed quantities*)


(* ::Subsubsection:: *)
(*Tsallis Entropy, the q-deformed (Tsallis) Mutual information, and related quantities*)


tsallis::usage="tsallis[rho,q] calculates the (q-deformed) tsallis entropy of a density matrix rho.";


renyi::usage="reny[rho,q] calculates the (q-deformed) renyi entropy of a density matrix rho.";


qMutualInfo::usage="qMutualInfo[rho,dimprim][q] calculates the q-deformed mutual information
 of a density matrix rho defined on the primitive subsystems with dimension vectors 'dimprim'.  Here
the q-deformed mutual information is defeind via the alternating sum Sum[(-1)^(|T|-1) S_(tsallis)(rho_T,q)]
, where the sum runs over all subsets lT of primitive subystems, and
 rho_T is the reduced density matrix on lambda.";


qPartitionFunc::usage="qPartitionFunc[rho,q] calculates Tr[rho^q]";


qEulerChar::usage="qEulerChar[rho,dimprim][q] calculates the one parameter alternating sum Sum_{T}(-1)^(|T|-1) Tr[rho_{T}^q],
 where the sum runs over all subsets T of primitive subystems,and rho_T is the reduced density matrix on lambda.
qEulerChar[rho,dimprim,q]/(q-1) is equal to qMutualInfo[rho,dimprim][q].";


qrEulerChar::usage="qrEulerChar[rho,dimprim][q,r] calculates the two parameter alternating sum Sum_{T}(-1)^(|T|-1) Tr[rho_{T}^q]^r,
 where the sum runs over all subsets T of primitive subystems,and rho_T is the reduced density matrix on lambda.  The specialization at r=1 gives qEulerChar.";


stateIndex::usage="stateIndex[rho,dimprim][\[Alpha]_,q_,r_,w_] takes in a density state rho on a tensor product of primitive subsystems with dimensions 'dimprim' and calculates the three parameter alternating sum 
w^(N)*Sum_{T}(-1)^(|T|) dim(hilb_{T})^{\[Alpha]} Tr[rho_{T}^q]^r,
 where the sum runs over all subsets T of primitive subystems, N is the number of primitive
 subystems, and rho_T is the reduced density matrix on T.";


(* ::Subsubsection:: *)
(*Renyi Entropy*)


renyi::usage="renyi[rho,alpha] calculates the renyi alpha-entropy of a density matrix rho.";


(* ::Title:: *)
(*Function Definitions*)


Begin["`Private`"];


(* ::Section:: *)
(*Synonyms and Sugar (Useful Definitions)*)


(* ::Subsection::Closed:: *)
(*Synonyms*)


tensor[args__?MatrixQ]:=KroneckerProduct[args];


tensor[args__?VectorQ]:=Flatten@KroneckerProduct[args];


Id:=IdentityMatrix;


IdSparse[n_]:= SparseArray[{i_,i_}->1,{n,n}];


(* ::Subsection::Closed:: *)
(*Sugar*)


IdState[N_]:=1/N*IdentityMatrix[N];


IdStateSparse[n_]:=SparseArray[{i_,i_}->1/n,{n,n}];


(*pureToDensity[v_?VectorQ]:=KroneckerProduct[{v},ConjugateTranspose[{v}]] *)


pureToDensity[v_?VectorQ]:=Transpose@KroneckerProduct[v,Conjugate@v];


ketPure[list_,dims_]:=If[list==={}&&dims==={},{1},
(*else*)
tensor[UnitVector[First@dims,First@list+1],#]&@ketPure[Rest@list,Rest@dims]
];

ketPure[list_]:=ketPure[list,ConstantArray[2,Length@list]];


ketPureSp[list_,dims_]:=Module[{sparseUnitVect},

spUnitVect[dimension_,k_]:=SparseArray[{k}->1,{dimension}];

If[list==={}&&dims==={},spUnitVect[1,1],
(*else*)
tensor[spUnitVect[First@dims,First@list+1],#]&@ketPureSp[Rest@list,Rest@dims]
]
];

ketPureSp[list_]:=ketPureSp[list,ConstantArray[2,Length@list]];


ketDens:=pureToDensity@*ketPure;


ketDensSp:=pureToDensity@*ketPureSp;


ghzPure[dims_?VectorQ]:=Module[{N=Length@dims},
(1/Sqrt[2])*(ketPure[ConstantArray[0,N],dims]+ketPure[ConstantArray[1,N],dims])
];

ghzPure[N_?IntegerQ]:=ghzPure[ConstantArray[2,N]];


ghzPureSp[dims_?VectorQ]:=Module[{N=Length@dims},
(1/Sqrt[2])*(ketPureSp[ConstantArray[0,N],dims]+ketPureSp[ConstantArray[1,N],dims])
];

ghzPureSp[N_?IntegerQ]:=ghzPureSp[ConstantArray[2,N]];


ghzDens:=pureToDensity@*ghzPure;


ghzDensSp:=pureToDensity@*ghzPureSp;


wStatePure[dims_?VectorQ]:=Module[{N=Length@dims},
(1/Sqrt[N])*Sum[ketPure[UnitVector[N,k],dims],{k,1,N}]
];

wStatePure[N_?IntegerQ]:=wStatePure[ConstantArray[2,N]];


wStateDens:=pureToDensity@*wStatePure;


(* ::Section:: *)
(*Basic Operations*)


(* ::Subsection::Closed:: *)
(*Permute Subsystems*)


sysPermute[rho_,perm_,dim_]:=Module[{permTensor},
permTensor=Join[perm,Length@dim+perm];
ArrayReshape[#,Dimensions@rho]&@Transpose[#,permTensor]&@ArrayReshape[rho,Join[dim,dim]]
];


(* ::Subsection::Closed:: *)
(*Partial Trace and Reduced Density Matrix*)


partialTrace[rho_,systr_,dim_]:=Module[{keep,permTensor,rhoint,dimKeep,dimTrace},
keep=Complement[Range@Length@dim,systr];
dimTrace=Times@@dim[[systr]];
dimKeep=Times@@dim/(dimTrace);
permTensor=InversePermutation@Join[keep,Length@dim+keep,systr,Length@dim+systr];
rhoint=ArrayReshape[#,{dimKeep,dimKeep,dimTrace^2}]&@Transpose[#,permTensor]&@ArrayReshape[rho,Join[dim,dim]];
Sum[rhoint[[All,All,k]],{k,1,dimTrace^2,dimTrace+1}]
];


reducedDensityMat[rho_,subsys_,dim_]:=partialTrace[rho,Complement[Range@Length[dim],subsys],dim];


(* ::Subsection:: *)
(*Extension of Operator by the Identity/Partial Cotrace*)


extendOp[op_,sysop_,sysfull_,dimfull_]:=
If[sysop==={},Id[Times@@dimfull],
(*else*) Module[{sysExtend,dimCurrent,dimExtend,sysExtendPos,sysOpPos,currentPerm},
sysExtend=Complement[sysfull,sysop];
sysExtendPos=Flatten@Map[Position[sysfull,#]&,sysExtend];
sysOpPos=Complement[Range@Length[sysfull],sysExtendPos];
currentPerm=Join[sysOpPos,sysExtendPos];
dimCurrent=dimfull[[currentPerm]];
dimExtend=Times@@dimfull[[sysExtendPos]];
sysPermute[tensor[op,Id[dimExtend]], currentPerm, dimCurrent] ]
];


extendOpSparse[op_,sysop_,sysfull_,dimfull_]:=
If[sysop==={},Id[Times@@dimfull],
(*else*) Module[{sysExtend,dimCurrent,dimExtend,sysExtendPos,sysOpPos,currentPerm},
sysExtend=Complement[sysfull,sysop];
sysExtendPos=Flatten@Map[Position[sysfull,#]&,sysExtend];
sysOpPos=Complement[Range@Length[sysfull],sysExtendPos];
currentPerm=Join[sysOpPos,sysExtendPos];
dimCurrent=dimfull[[currentPerm]];
dimExtend=Times@@dimfull[[sysExtendPos]];
sysPermute[tensor[op,IdSparse[dimExtend]], currentPerm, dimCurrent] ]
];


partialCoTrace[op_,syscotr_,dim_]:=Module[{sysop,sysfull},
sysfull=Range@Length@dim;
sysop=Complement[sysfull,syscotr];
extendOp[op,sysop,sysfull,dim]
];


partialCoTraceSparse[op_,syscotr_,dim_]:=Module[{sysop,sysfull},
sysfull=Range@Length@dim;
sysop=Complement[sysfull,syscotr];
extendOpSparse[op,sysop,sysfull,dim]
];


(* ::Section:: *)
(*Supplementary Operations*)


(* ::Subsection::Closed:: *)
(*Join (tensor) States/Operators on disjoint/independent subsystems*)


joinAndOrder[A_,B_,sysA_,sysB_,dimA_,dimB_]:=Module[{perm},
perm=InversePermutation@Ordering@Join[sysA,sysB]
sysPermute[tensor[A,B],perm,Join[dimA,dimB]]
];


(* ::Subsection::Closed:: *)
(*Partial Expectation Value*)


partialExpectation[rho_][op_,systr_,dimfull_]:=partialTrace[rho*op,systr,dimfull];


(* ::Subsection::Closed:: *)
(*Extension of state by specified state on independent system(s)/Co-partial expectation value*)


extendStateBy[newState_][rho_,sysrho_,sysfull_,dimfull_]:=
If[sysrho==={},newState,
(*else*) Module[{sysExtend,dimCurrent,dimExtend,sysExtendPos,sysrhoPos,currentPerm},
sysExtend=Complement[sysfull,sysrho];
sysExtendPos=Flatten@Map[Position[sysfull,#]&,sysExtend];
sysrhoPos=Complement[Range@Length[sysfull],sysExtendPos];
currentPerm=Join[sysrhoPos,sysExtendPos];
dimCurrent=dimfull[[currentPerm]];
dimExtend=Times@@dimfull[[sysExtendPos]];
sysPermute[tensor[rho,newState], currentPerm, dimCurrent] ]
];


coPartialExpectation[rho_][chi_,sysextend_,dimfull_]:=Module[{sysfull,rhoExtend,syschi},
sysfull=Range@Length@dimfull;
rhoExtend=reducedDensityMat[rho,sysextend];
syschi=Complement[sysfull,sysextend];
extendStateBy[rho][chi,syschi,sysfull,dimfull]
];


(* ::Subsection::Closed:: *)
(*Extension of Density State by Identity States *)


extendState[rho_,sysstate_,sysfull_,dimfull_]:=
If[sysstate==={},IdState[Times@@dimfull],
(*else*) Module[{sysExtend,dimCurrent,dimExtend,sysExtendPos,sysOpPos,currentPerm},
sysExtend=Complement[sysfull,sysstate];
sysExtendPos=Flatten@Map[Position[sysfull,#]&,sysExtend];
sysOpPos=Complement[Range@Length[sysfull],sysExtendPos];
currentPerm=Join[sysOpPos,sysExtendPos];
dimCurrent=dimfull[[currentPerm]];
dimExtend=Times@@dimfull[[sysExtendPos]];
sysPermute[tensor[rho,IdState[dimExtend]], currentPerm, dimCurrent] ]
];


extendStateSparse[rho_,sysstate_,sysfull_,dimfull_]:=
If[sysstate==={},IdStateSparse[Times@@dimfull],
(*else*) Module[{sysExtend,dimCurrent,dimExtend,sysExtendPos,sysOpPos,currentPerm},
sysExtend=Complement[sysfull,sysstate];
sysExtendPos=Flatten@Map[Position[sysfull,#]&,sysExtend];
sysOpPos=Complement[Range@Length[sysfull],sysExtendPos];
currentPerm=Join[sysOpPos,sysExtendPos];
dimCurrent=dimfull[[currentPerm]];
dimExtend=Times@@dimfull[[sysExtendPos]];
sysPermute[tensor[rho,IdStateSparse[dimExtend]], currentPerm, dimCurrent] ]
];


(* ::Section:: *)
(*Entropies and Related*)


(* ::Subsection:: *)
(*Inclusion-Exclusion Sum/Alternating Sum of Evaluations on Reduced Density Matrices*)


index[rho_,dimprim_,fun_]:=Module[{N=Length@dimprim},
Total@Map[(-1)^(Length@#)*fun@reducedDensityMat[rho,#,dimprim]&,Subsets@Range[N]]
];


shiftedIndex[rho_,dimprim_,fun_]:=(-1)*index[rho,dimprim,fun];


(* ::Subsection:: *)
(*von Neumann Entropy and Mutual Information*)


vNKernel[lambda_]:=If[lambda==0,0,-lambda*Log[lambda]];

vNMatrixKernel:=MatrixFunction[vNKernel,#]&;

vonNeumann[rho_]:=Tr[vNMatrixKernel@rho];


mutualInfo[rho_,dimprim_]:=shiftedIndex[rho,dimprim,vonNeumann];


(* ::Subsection:: *)
(*Euler Characteristics of GNS and Commutant Complexes*)


GNSDim[rho_?SquareMatrixQ]:=(Dimensions[rho][[1]])*MatrixRank[rho];


ComDim:=MatrixRank[#]^2&;


eulerCharG[rho_,dimprim_]:=shiftedIndex[rho,dimprim,GNSDim];


eulerCharE[rho_,dimprim_]:=shiftedIndex[rho,dimprim,ComDim];


eulerCharGNS:=eulerCharG;


eulerCharCom:=eulerCharE;


(* ::Subsection:: *)
(*q-deformed quantities*)


powerMod[q_]:=If[#==0,0,Power[#,q]]&;
matrixPowerMod:=MatrixFunction[powerMod[#2],#1]&

qLog[rho_?NumberQ,q_]:=If[q===1,Log[rho],
(*else*)
1/(1-q)*(powerMod[1-q][rho]-1)
];

qLog[rho_,q_]:=If[q===1,Log[rho],
(*else*)
1/(1-q)*(matrixPowerMod[rho,1-q]-IdentityMatrix@Dimensions[rho])
];


(* ::Subsubsection:: *)
(*Tsallis Entropy, the q-deformed Mutual information, and related quantities*)


tsallis[rho_, q_]:=If[q===1,vonNeumann[rho],
(*else*)
-Tr[rho.qLog[rho,q]]
];


qMutualInfo[rho_,dimprim_,q_]:=shiftedIndex[rho,dimprim,tsallis[#,q]&];


qPartitionFunc[rho_,q_]:=Tr[matrixPowerMod[rho,q]];


finStateDim[rho_][\[Alpha]_,q_,r_]:=Module[{hilbDim},
hilbDim[M_]:=Dimensions[M][[1]];
hilbDim[rho]^\[Alpha]*qPartitionFunc[rho,q]^r
];


qEulerChar[rho_,dimprim_][q_]:=shiftedIndex[rho,dimprim,qPartitionFunc[#,q]&];


qrEulerChar[rho_,dimprim_][q_,r_]:=shiftedIndex[rho,dimprim,qPartitionFunc[#,q]^r&];


stateIndex[rho_,dimprim_][\[Alpha]_,q_,r_,w_]:=w^(Length@dimprim)*index[rho,dimprim,finStateDim[#][\[Alpha],q,r]&];


(* ::Subsubsection:: *)
(*Renyi Entropy*)


renyi[rho_,q_]:=If[q===1,vonNeumann[rho],1/(1-q)*Log@qPartitionFunc[rho,q]];


(* ::Title:: *)
(*End Matter*)


End[];


EndPackage[]


==> anc/hom-tools-4QM-mathematica/CechOpsStable.wl <==
(* ::Package:: *)

BeginPackage["CechOpsStable`"];


(* ::Title:: *)
(*Descriptions of Public (Unhidden) Functions*)


(* ::Section:: *)
(*Cech Nerve Operations and Indexing*)


partitionToCover::usage="partitionToCover[part] Takes in a collection of disjoint subsets part={lambda_1,...lambda_n}, where lambda_1 are sets themselves
denoted by lists, (a partition of X = Union[{lambda_1,...lambda_n}]) and outputs the associated 'complementary' cover {X-lambda_1,...X-lambda_n}.";

complementaryCover::usage="complementaryCover[n] takes in an integer n and outputs the cover of the set {1,...,n} given by taking complements of each element.";

numPrim::usage="Takes in a cover {U_1, ... U_n} and outputs the length n: the number of 'primitive' elements of the cover.";

indexToSimplex::usage="indexToSimplex[simpnum,deg,cover] takes in an index I=simpnum and outputs the I^th simplex of the cover (according to lexicographical ordering).";

simplexToIndex::usage="simplexToIndex[simp,cover] takes in a simplex simp and outputs its associated index with respect to cover (using lexicographical ordering).";

simpFace::usage="simpFace[simp,k] takes the kth face of simp.  Here k must be an element of {0,...,size(simp)-1}.";

support::usage="support[simp,cover] outputs the support of the simplex simp.  E.g. if cover = {{1,2},{2,3}} and simp = {1,2}, then support[simp,cover] = {2}.";

numSimp::usage="numSimp[deg,cover] outputs the number of simplicies of degree deg with respect to the cover.";

simpList::usage="simpList[deg,cover] outputs a list of the simplices of degree 'deg' with respect to the cover 'cover'.";

simpSuppList::usage="simpSuppList[deg,cover] outputs a list of the supports of simplices of degree deg with respect to the cover.";


(* ::Section:: *)
(*Face and Alternating Boundary Operator*)


face::usage="face[chain,k,deg,funMor,cover] is the kth face map on the simplicial object formed by the Cech complex 
generated by the functor {funObj,funMor} and the cover 'cover', it is evaluated on a chain 'chain' of degree 'deg-1'; the output is a chain 
(thought of as a function on simplices with respect to the cover 'cover'): given a simplex 'simpeval' of degree
deg-1, face[chain,k,deg,funMor,cover][simpeval] is an element of funObj(support(simpeval)).";


bdry::usage="bdry[chain,deg,funMor,cover] is the boundary operator, evaluated on the chain 'chain' of degree 'deg',
 on the alternating face-map complex associated to the Cech complex generated by the functor {funObj,funMor} and the cover 'cover'.
Its output is a chain of degree deg-1.";


(* ::Section::Closed:: *)
(*Natural Transformation to Free Module valued functor*)


funObjVects::usage="funObjVects[sourceobj,funObj,inprod] can be thought of in two ways: the Cartan matrix associated
to an inner product on the linear span of the list funObj[sourceobj], or as a morphism from the linear span of funObj[sourceob]
into a standard vector space equipped with the standard inner product (each element of funObjVects is the image of an element of
funObj in the standard vector space).";

eltToVect::usage="eltToVect[elt,sourceobj,funObj,inprod] takes the element 'elt' of funObj[sourceob] to its image
in the 'standard vector space equipped with the standard inner product' using the inner product 'inprod'.  Inverse to vectToElt";

vectToElt::usage="vectToElt[vect,sourceobj,funObj,inprod] takes a vector in the standard vector space with standard inner product
 to an element of funObj[sourceobj] equipped with inner product 'inprod'.  Inverse to eltToVect.";

morToMat::usage="morToMat[src,tgt,mor,funObj,inprod] takes a morphism: funObj[src] -> funObj[tgt] to a matrix after identifying
funObj with a module/vector space valued function using 'inprod'.";

funMorMat::usage="funMorMat[funObj_,funMor_,inprod_] is application of morToMat to funMor: funMorMat[funObj_,funMor_,inprod_][src,tgt]
outputs the matrix associated to funMor[src,tgt].";


(* ::Section:: *)
(*Face and Alternating Boundary Matrices*)


chainToVect::usage="chainToVect[chain,deg,funObj,cover,inprod] takes the 'chain' (an element of the associated Cech complex given the data 
'funObj' and 'cover') to its image in a 'standard vector space equipped with the standard inner product' using the inner product 'inprod'.
  Inverse to vectToChain.";

vectToChain::usage="";

morOfChainToMat::usage="";

rkChain::usage="";

faceMatSlow::usage="faceMatSlow[deg,k,funMor,funObj,cover,inprod] computes the matrix form of the 
'k'th face map at degree 'deg' by applying the function morOfChainToMat to the function 'face'.  As the name suggests, this function is slower than the more
direct (but less elegantly implemented) function 'faceMat': it uses the function morOfChainToMat.";

bdryMat::usage="";

faceMat::usage="faceMat[deg,k,funMor,funObj,cover,inprod] computes the matrix form of the 
'k'th face map at degree 'deg'.  For a more elegant (but slower) implementation of this function
see the function 'faceMatSlow'.";

faceMatSparse::usage="";


(* ::Section:: *)
(*Semi-Simplicial Alternating Complex Homology*)


homologyRank::usage="homologyRank[deg, funObj, funMor, cover, inprod]";


homologyVect::usage="homologyVect[deg,funObj,funMor,cover,inprod]";


homologyObj::usage="homologyObj[deg,funObj,funMor,cover,inprod]";


(* ::Title:: *)
(*Function Definitions*)


Begin["`Private`"];


(* ::Section:: *)
(*Miscellaneous Operations*)


(* ::Subsection:: *)
(*Linear Algebraic Operations*)


stdBasis[dim_]:=If[dim==0, {{0}} , IdentityMatrix[dim]];


zeroMat[n_,m_]:=ConstantArray[0,{n,m}];


blockMatrix[indices_,values_,dims_]:=ArrayFlatten@ReleaseHold@Normal@SparseArray[indices->Map[Hold,values],dims];


inprodToMat[inprod_,basis_]:=Outer[inprod,basis,basis,1];


genAdjoint[M_,inprodsrc_,inprodtgt_]:= Module[{ipMatSrc, ipMatTgt},
ipMatSrc=inprodToMat[inprodsrc,IdentityMatrix[Dimensions[M][[1]]]];
ipMatTgt=inprodToMat[inprodtgt,IdentityMatrix[Dimensions[M][[2]]]];
PseudoInverse[ipMatSrc].Transpose[M].ipMatTgt
];


orthoComp[vspace_,ip_]:=Module[{ipMat=inprodToMat[ip,IdentityMatrix[Dimensions[vspace][[2]]]]}, NullSpace[vspace.ipMat]];


rowSpace[M_]:=RowReduce[M][[1;;MatrixRank[M]]];


(*These work over the reals -- to work over the integers use HermiteDecomposition**)


imageSpace[M_]:=rowSpace@Transpose[M];


kernelSpace[M_]:=If[NullSpace[M]==={}, {ConstantArray[0,Dimensions[M][[2]]]} , NullSpace[M]];


vectSpInt[vsp1_,vsp2_]:=Module[{ker,coeffs,intBasis},
ker=NullSpace@Transpose@Join[vsp1,vsp2];
coeffs=ker[[All,1;;Length@vsp1]];
 intBasis=rowSpace@Map[#.vsp1&,coeffs];
If[intBasis==={}||coeffs==={},{ConstantArray[0,Length@vsp1[[1]]]},intBasis]
];


vectSpIntMult[vspaceList_]:=Fold[vectSpInt,vspaceList];


(* ::Subsection:: *)
(*Partition List via list of lengths (see http://forums.wolfram.com/mathgroup/archive/1992/Nov/msg00096.html)*)


splitFast[list_,parts_]:=Block[{accumulation=FoldList[Plus,0,parts]},Inner[Take[list,{#1,#2}]&,Drop[accumulation,-1]+1,Rest[accumulation],List]];


(* ::Section:: *)
(*Cech Nerve Operations and Indexing*)


partitionToCover[part_]:=Map[Complement[Union@@part,#]&,part];


complementaryCover[n_]:=partitionToCover[Table[{i},{i,1,n}]];


numPrim[cover_]:=Length[cover];


numSimp[deg_,cover_]:=Binomial[numPrim[cover],deg+1];


simpList[deg_,cover_]:=Subsets[Range@numPrim[cover],{deg+1}];


indexToSimplex[simpnum_,deg_,cover_]:=simpList[deg,cover][[simpnum]];


simplexToIndex[simp_,cover_]:=If[simp==={},1,FirstPosition[simpList[Length[simp]-1,cover],simp][[1]]];


simpFace[simp_,k_]:=Delete[simp,k+1];


support[simp_,cover_]:=If[simp==={}, Union@@cover, Intersection@@cover[[simp]] ];


simpSuppList[deg_,cover_]:= Map[support[#,cover]&, simpList[deg,cover]];


simpMapToList[map_,deg_,cover_]:=Map[map@support[#,cover]&, simpList[deg,cover]];


(* ::Section:: *)
(*Face and Alternating Boundary Operator*)


face[chain_,k_,deg_,funMor_,cover_][simpeval_] := If[deg<0, 0, 
(*else*) Module[{simpFacePreIm, chainExtend},
simpFacePreIm=Flatten@Position[Map[simpFace[#,k]&,simpList[deg, cover]],simpeval];
chainExtend=funMor[support[#,cover],support[simpFace[#,k],cover]][chain[#]]&;
Total@Map[chainExtend@indexToSimplex[#,deg,cover]&,simpFacePreIm]
]
];


bdry[chain_,deg_,funMor_,cover_]:=If[deg<0, 0&,
(*else*) Sum[(-1)^(k) face[chain,k,deg,funMor,cover][#],{k,0,deg}]&
];


(* ::Section::Closed:: *)
(*Natural Transformation to Free Module valued functor*)


funObjVects[sourceobj_,funObj_,inprod_]:=Outer[inprod[sourceobj],funObj[sourceobj],funObj[sourceobj],1];


vectInprod[sourceobj_,funObj_,inprod_]:=#1.funObjVects[sourceobj,funObj,inprod].#2&;


eltToVect[elt_,sourceobj_,funObj_,inprod_]:=If[elt===0,ConstantArray[0,Length@funObj[sourceobj]], 
Map[inprod[sourceobj][#,elt]&,funObj[sourceobj]]
];


vectToElt[vect_,sourceobj_,funObj_,inprod_]:=(PseudoInverse[funObjVects[sourceobj,funObj,inprod]].vect).funObj[sourceobj];


morToMat[src_,tgt_,mor_,funObj_,inprod_]:=Module[{morVect,dimVectSrc},
morVect=Composition[eltToVect[#,tgt,funObj,inprod]&,mor,vectToElt[#,src,funObj,inprod]&];
dimVectSrc=Length[funObj[src]];
Transpose@Map[morVect, stdBasis[dimVectSrc]]
];

funMorMat[funObj_,funMor_,inprod_]:=morToMat[#1,#2,funMor[#1,#2],funObj,inprod]&;


(* ::Section:: *)
(*Face Maps as Matrices*)


(* ::Subsection:: *)
(*Ranks of Simplicial Objects/Alternating Complex Components*)


rkChain[deg_,funObj_,cover_]:=If[deg<-1,0,Total@simpMapToList[Length@*funObj,deg,cover]];


(* ::Subsection:: *)
(*Elegant Implementation of Face Map Matrix*)


chainToVect[chain_,deg_,funObj_,cover_,inprod_]:= Join@@Map[eltToVect[chain[#],support[#,cover],funObj,inprod]&, simpList[deg,cover]];


vectToChain[vect_,deg_,funObj_,cover_,inprod_]:=Module[{dimsOfFactors,vectPartitioned},
dimsOfFactors=simpMapToList[Length@*funObj,deg,cover];
vectPartitioned=splitFast[vect,dimsOfFactors];
vectToElt@@{Part[vectPartitioned, simplexToIndex[#,cover]],support[#,cover],funObj,inprod}&
];


chainVectInprod[deg_,funObj_,cover_,inprod_]:=Module[{Factors,srcObjFactors,dimsOfFactors,vectPartitioned,inprodShuffled},
srcObjFactors=simpSuppList[deg,cover];
Factors=simpMapToList[funObj,deg,cover];
dimsOfFactors=Map[Length,Factors];
vectPartitioned=splitFast[#,dimsOfFactors]&;
inprodShuffled=vectInprod[srcObjFactors[[First@#2]],funObj,inprod][First@#1,Last@#1]&;
Total@MapIndexed[inprodShuffled,Transpose[{vectPartitioned[#1],vectPartitioned[#2]}],1]&
];


morOfChainToMat[srcdeg_,tgtdeg_,mor_,funObj_,cover_,inprod_]:=
Piecewise[{{zeroMat[1,rkChain[-1,funObj,cover]],srcdeg==-1&&tgtdeg<-1},
{zeroMat[rkChain[-1,funObj,cover]],srcdeg<-1&&tgtdeg==-1},
{zeroMat[1,1],srcdeg<-1&&tgtdeg<-1}},
(*else*)
Module[{chainMorVect,dimVectSrc},
chainMorVect=Composition[chainToVect[#,tgtdeg,funObj,cover,inprod]&,mor,vectToChain[#,srcdeg,funObj,cover,inprod]&];
dimVectSrc=rkChain[srcdeg,funObj,cover];
Transpose@Map[chainMorVect, stdBasis[dimVectSrc]]
]
];


faceMatSlow[deg_,k_,funMor_,funObj_,cover_,inprod_]:=morOfChainToMat[deg,deg-1,face[#,k,deg,funMor,cover]&,funObj,cover,inprod];


(* ::Subsection::Closed:: *)
(*Faster Implementation of Face Map Matrix*)


faceMat[deg_,k_,funMor_,funObj_,cover_,inprod_]:=
Piecewise[{{zeroMat[1,rkChain[-1,funObj,cover]],deg==-1&&k==0},
{zeroMat[1,1],deg<0&&k==0}},
(*else*)
Module[{simpsSrc,simpsTgt,simpsSrcInds,simpsTgtInds,simpsSrcSupp,simpsSrcFaces,
simpsSrcFacesSupps,simpToIndLocal,simpsSrcFacesInds,nonZeroIndices,simpsTgtNoFaceInds,
zeroIndices,zeroSimplices,zeroPart,matSparseIndices,matSparseValues},
    simpsSrc=simpList[deg,cover];
    simpsTgt=simpList[deg-1,cover];
    simpsSrcInds=Range@numSimp[deg,cover];
    simpsTgtInds=Range@numSimp[deg-1,cover];    
    simpsSrcSupp=simpSuppList[deg,cover];
    simpsSrcFaces=Map[simpFace[#,k]&, simpsSrc];
    simpsSrcFacesSupps=Map[support[#,cover]&,simpsSrcFaces];
    simpToIndLocal[simpyMcsimp_]:= If[simpyMcsimp==={}, 1, FirstPosition[simpsTgt,simpyMcsimp][[1]]];
    simpsSrcFacesInds=Map[simpToIndLocal,simpsSrcFaces];
    nonZeroIndices=Transpose@{simpsSrcFacesInds,simpsSrcInds};
    zeroIndices=Complement[Flatten[Outer[List,simpsTgtInds,simpsSrcInds],1], nonZeroIndices];
    zeroSimplices=Map[{indexToSimplex[First[#],deg-1,cover],indexToSimplex[Last[#],deg,cover]}&,zeroIndices];
    matSparseIndices=Join[nonZeroIndices,zeroIndices];
    zeroPart= Map[ConstantArray[0,#]&,Map[Length@funObj@support[#,cover]&,zeroSimplices,{2}]];
    matSparseValues=Join[Map[Apply@funMorMat[funObj,funMor,inprod],Transpose@{simpsSrcSupp,simpsSrcFacesSupps}],zeroPart];
    blockMatrix[matSparseIndices,matSparseValues,{numSimp[deg-1,cover],numSimp[deg,cover]}]
]
];


faceMatSparse[deg_,k_,funMor_,funObj_,cover_,inprod_]:=
Piecewise[{{zeroMat[1,rkChain[-1,funObj,cover]],deg==-1&&k==0},
{zeroMat[1,1],deg<0&&k==0}},
(*else*)
Module[{simpsSrc,simpsTgt,simpsSrcInds,simpsTgtInds,simpsSrcSupp,simpsSrcFaces,
simpsSrcFacesSupps,simpToIndLocal,simpsSrcFacesInds,nonZeroIndices,simpsTgtNoFaceInds,
zeroIndices,zeroSimplices,zeroPart,matSparseIndices,matSparseValues},
    simpsSrc=simpList[deg,cover];
    simpsTgt=simpList[deg-1,cover];
    simpsSrcInds=Range@numSimp[deg,cover];
    simpsTgtInds=Range@numSimp[deg-1,cover];    
    simpsSrcSupp=simpSuppList[deg,cover];
    simpsSrcFaces=Map[simpFace[#,k]&, simpsSrc];
    simpsSrcFacesSupps=Map[support[#,cover]&,simpsSrcFaces];
    simpToIndLocal[simpyMcsimp_]:= If[simpyMcsimp==={}, 1, FirstPosition[simpsTgt,simpyMcsimp][[1]]];
    simpsSrcFacesInds=Map[simpToIndLocal,simpsSrcFaces];
    nonZeroIndices=Transpose@{simpsSrcFacesInds,simpsSrcInds};
    zeroIndices=Complement[Flatten[Outer[List,simpsTgtInds,simpsSrcInds],1], nonZeroIndices];
    zeroSimplices=Map[{indexToSimplex[First[#],deg-1,cover],indexToSimplex[Last[#],deg,cover]}&,zeroIndices];
    matSparseIndices=Join[nonZeroIndices,zeroIndices];
    zeroPart= Map[ConstantArray[0,#]&,Map[Length@funObj@support[#,cover]&,zeroSimplices,{2}]];
    matSparseValues=Join[Map[Apply@funMorMat[funObj,funMor,inprod],Transpose@{simpsSrcSupp,simpsSrcFacesSupps}],zeroPart];
   SparseArray`SparseBlockMatrix[Thread[matSparseIndices->matSparseValues],{rkChain[deg-1,funObj,cover],rkChain[deg,funObj,cover]}]
]
];


(* ::Section::Closed:: *)
(*Alternating Complex*)


altComplexVect[deg_,funObj_,funMor_,cover_,inprod_]:=Module[{dimVectSrc},
If[deg<-1, {{0}},
(*else*)
dimVectSrc=Total@simpMapToList[Length@*funObj,deg,cover];
stdBasis[dimVectSrc]
]
];


altComplexOb[deg_,funObj_,funMor_,cover_,inprod_]:=Map[vectToChain[#,deg,funObj,cover,inprod]&,altComplexVect[deg,funObj,funMor,cover,inprod]];


(* ::Subsection:: *)
(*Alternating Complex Boundary Matrix*)


bdryMat[deg_,funMor_,funObj_,cover_,inprod_]:=If[deg<=-1,faceMat[deg,0,funMor,funObj,cover,inprod],
Sum[(-1)^(k) faceMat[deg,k,funMor,funObj,cover,inprod],{k,0,deg}] 
];


(* ::Section::Closed:: *)
(*Semi-Simplicial Alternating Complex Homology*)


dimKer::usage="dimKer[M] calculates the dimension of the kernel of a Matrix M using the rank-nullity theorem; should equal Length[NullSpace[M]].";

dimKer[M_]:=Dimensions[M][[2]]-MatrixRank[M];


homologyRank[deg_, funObj_, funMor_, cover_, inprod_] := Module[{bdryprev, bdry},
   bdry = bdryMat[deg, funMor, funObj, cover, inprod];
   bdryprev = bdryMat[deg + 1, funMor, funObj, cover, inprod];
   dimKer[bdry] - MatrixRank[bdryprev] ];


homologyVect[deg_,funObj_,funMor_,cover_,inprod_]:=Module[{bdryprev,bdry,rowSpOrthoComp},
   bdry = bdryMat[deg, funMor, funObj, cover, inprod];
   bdryprev = bdryMat[deg + 1, funMor, funObj, cover, inprod];
   rowSpOrthoComp=orthoComp[imageSpace[bdryprev],chainVectInprod[deg,funObj,cover,inprod]];
   vectSpInt[kernelSpace[bdry],rowSpOrthoComp] 
];


homologyObj[deg_,funObj_,funMor_,cover_,inprod_]:=Map[vectToChain[#,deg,funObj,cover,inprod]&, homologyVect[deg,funObj,funMor,cover,inprod]];


(* ::Title:: *)
(*End Matter*)


End[];


EndPackage[]


==> anc/hom-tools-4QM-mathematica/LICENSE <==
MIT License

Copyright (c) 2018 Tom Mainiero

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/hom-tools-4QM-mathematica/README.md <==
# Mathematica Homological Toolbox for the Quantum Mechanic

## License: MIT 
[![License: MIT](https://img.shields.io/badge/License-MIT-yellow.svg)](https://opensource.org/licenses/MIT)

## Description
This is a set of Mathematica packages built to compute the cohomology of the chain complexes introduced in the paper 'Homological Tools for the Quantum Mechanic'.

Unlike the Octave software, these packages are written in a functional style, and also allow one to output explicit representatives of generators of cohomology components. 

An interactive quick start guide/minimal documentation is included in `quick_start.nb`.

Most functions are documented.  (If we are interested in a function `functionOfInterest`, a description can be found by evaluating `??functionOfInterest`.)

The package `BasicStable.wl` provides useful quantum mechanical operations and can be used independently of the remainder of the packages.

## How to Download

### Git

`git clone https://github.com/tmainiero/homological-tools-4QM-mathematica.git`


### From the Github web interface
Click that fancy green "Clone or download" button on the top right!
Then "Download ZIP".


### File by File

#### From the Github web interface:
1. Go to the file you want to download and click it to view the contents
2. Locate the "Raw" button (On the top right at the time of writing) and right click.
3. Save as...

Make sure that all files are located in the $Path of your Mathematica directory, if not the same folder!


## Caveat
Unfortunately, this software was written before the GNS and commutant cochain complexes were fully understood.  The techniques used to compute cohomology, present in `CechOpsStable`, are meant to compute Cech *homology* of a *co*-presheaves, rather than Cech cohomology of presheaves---the latter being the technique used in the paper.  One can, however, recover the appropriate cohomology after some degree shifting (and sign corrections) in the form of some wrapper functions present in `StateHomologyStable`.  A solution to this confusion would be a rewrite of the functions in the intermediate package `CechOpsStable`; this might be planned for future versions of this software.


==> anc/hom-tools-4QM-mathematica/StateFunctorStable.wl <==
(* ::Package:: *)

AppendTo[$Path,NotebookDirectory[]];


BeginPackage["StateFunctorStable`",{"BasicStable`"}];


(* ::Title:: *)
(*Descriptions of Public (Unhidden) Functions*)


endFunctorObj::usage="endFunctorObj[rho,dimprim][subsys] returns a list of objects of the image of the endomorphism functor associated to the subsystem 'subsys' given the state 'rho'
and list of (primitive) system dimensions dimprim.";


endFunctorMor::usage="endFunctorMor[rho,dimprim][sys1,sys2] returns the morphism endFunctorObj[sys1] -> 
endFunctorObj[sys2] which is given by extension 'by identity operator tensoring' then compressing to the appropriate
subspace of operators.";


GNSFunctorObj::usage="GNSFunctorObj[rho,dimprim][subsys] returns a list of objects of the image of the  GNS functor associated to the subsystem 'subsys' given the state 'rho'
and list of (primitive) system dimensions dimprim.";


GNSFunctorMor::usage="GNSFunctorObj[rho,dimprim][subsys] returns a list of objects of the image of the GNS functor associated to the subsystem 'subsys' given the state 'rho'
and list of (primitive) system dimensions dimprim.";


localInProd::usage="localInProd[subsys]:";


(* ::Title:: *)
(*Function Definitions*)


Begin["`Private`"];


(* ::Section:: *)
(*Linear Algebraic Operations*)


matrixUnit::usage ="matrixUnit[v_,w_] returns the matrix v otimes w^{vee} where w^{vee} = <w,-> using the standard metric on C^n.";

matrixUnit[v_,w_]:=KroneckerProduct[v,Conjugate@w];


homSpace::usage="homSpace[vspace1,vspace2] takes in vector spaces vspacei (i = 1,2) in the form of a list of basis vectors {v^1_1,v^1_2....} 
and outputs the vector space of homomorphisms = vspace_1 otimes (v_space_2)^{vee} from vspace1 to vspace2 in the form of a list of basis vectors v^i_1 otimes (v^j_2)^{vee}
 where (v^j_2)^{vee} is the dual basis vector of v^j_2";

homSpace[vspace1_,vspace2_]:=Flatten[#,1]&@Outer[matrixUnit,vspace2,vspace1,1];


froebenius::usage="froebenius[A,B] takes in matrices A and B and returns the Froebenius inner product Tr[ConjugateTranspose[A].B].";

froebenius[A_,B_]:=Tr[ConjugateTranspose[A].B];


eigImage::usage = "eigImage[M] returns all eigenvectors of M associated to nonzero eigenvalues.";

eigImage[M_]:= Module[{Ev=Eigensystem[M]},
Pick[Ev[[2]],(#>0)&/@Ev[[1]]]];


stdBasis::usage="stdBasis[dim] takes in an integer dim and returns the standard basis on a vector space of dimension dim in the form {v_1,v_2,...v_dim}
where each of the v_i are 1 x dim arrays.";

stdBasis[dim_]:=If[dim==0, {{0}} , IdentityMatrix[dim]];


(* ::Section:: *)
(*Defining the Functors*)


powerMod[q_]:=If[#==0,0,Power[#,q]]&;
matrixPowerMod:=MatrixFunction[powerMod[#2],#1]&


suppProj[rho_]:=matrixPowerMod[rho,0];


endFunctorObj[rho_,dimprim_]:=homSpace[#,#]&@*(eigImage@reducedDensityMat[rho,#,dimprim]&);


endFunctorMor[rho_,dimprim_][sys1_,sys2_]:=Module[{supp},
supp=suppProj@reducedDensityMat[rho,sys2,dimprim];
supp.extendOp[#,sys1,sys2,dimprim[[sys2]]].supp&
];


GNSFunctorObj[rho_,dimprim_][subsys_]:=Module[{reducedState}, 
reducedState=reducedDensityMat[rho,subsys,dimprim];
dimSys=Dimensions[reducedState][[1]];
homSpace[eigImage@reducedState,stdBasis[dimSys]]
];


GNSFunctorMor[rho_,dimprim_][sys1_,sys2_]:=extendOp[#,sys1,sys2,dimprim[[sys2]]].suppProj[reducedDensityMat[rho,sys2,dimprim]]&;


(* ::Section:: *)
(*Local inner products on objects in image of functorObj*)


localInProd[subsys_]:=froebenius[#1,#2]&;


(* ::Title:: *)
(*End Matter*)


End[];


EndPackage[]


==> anc/hom-tools-4QM-mathematica/StateHomologyStable.wl <==
(* ::Package:: *)

AppendTo[$Path,NotebookDirectory[]];


BeginPackage["StateHomologyStable`",{"StateFunctorStable`","CechOpsStable`","BasicStable`"}];


(* ::Title:: *)
(*Descriptions of Public (Unhidden) Functions*)


comCohomologyRk::usage="Outputs a list of ranks of commutant cohomology groups of a multipartite state,
read left to right: the first component is the dimension of the degree 0 component
the second is the degree 1, ...,  the N-1th is the degree N-1 (where N is the number of tensor factors).

This function takes in several possible classes of inputs:
--comCohomologyRk[rho,dimprim][deg]: outputs the rank/dimension of the degree 'deg'  commutant
cohomology component associated to the multipartite density state 'rho' on a set of tensor
factors with Hilbert space dimensions given by the ordered list 'dimprim'.
**'deg' is an integer
**'rho' is a a  positive semidefinite matrix)
**'dimprim' is a list of integers (e.g. {2,2,3})

--comCohomologyRk[rho,dimprim,partition][deg]: outputs the dimension of the degree 'deg' commutant
cohomology component associated to a coarsening of the multipartite density state 'rho' defined by
the partition 'partition 'and living on the set of tensor factors 'dimprim' (before the coarsening).
Here, 'deg', 'rho', and 'dimprim' are as before, and
**'partition' is a list of collections of subsystems: e.g. {{1,3},{2}} is a partition of three tensor
factors merging together the first and the third subsystem.

--comCohomologyRk[rho,numSys][deg]: assumes there are numSys tensor factors with Hilbert space
dimension 2 and calculates comCohomologyRk[rho,{2,...,2}][deg].
**'numSys' is an integer

--comCohomologyRk[rho,numSys,d][deg]: assumes there are numSys tensor factors with Hilbert space
dimension d and calculates comCohomologyRk[rho,{d,...,d}][deg].
**'d' is an integer.";


GNSCohomologyRk::usage="Outputs the rank of a fixed GNS cohomology component of a multipartite state.

This function takes in several possible classes of inputs:
--GNSCohomologyRk[rho,dimprim][deg]: outputs the rank/dimension of the degree 'deg' GNS
cohomology component associated to the multipartite density state 'rho' on a set of tensor
factors with Hilbert space dimensions given by the ordered list 'dimprim'.
**'deg' is an integer
**'rho' is a a  positive semidefinite matrix)
**'dimprim' is a list of integers (e.g. {2,2,3})

--GNSCohomologyRk[rho,dimprim,partition][deg]: outputs the dimension of the degree 'deg' GNS
cohomology component associated to a coarsening of the multipartite density state 'rho' defined by
the partition of tensor factors 'partition 'and living on the set of tensor factors 'dimprim' (before the coarsening).
Here, 'deg', 'rho', and 'dimprim' are as before, and
**'partition' is a list of collections of subsystems: e.g. {{1,3},{2}} is a partition of three tensor
factors merging together the first and the third subsystem.

--GNSCohomologyRk[rho,numSys][deg]: assumes there are numSys tensor factors with Hilbert space
dimension 2 and calculates GNSCohomologyRk[rho,{2,...,2}][deg].
**'numSys' is an integer

--GNSCohomologyRk[deg,rho,numSys,d]: assumes there are numSys tensor factors with Hilbert space
dimension d and calculates GNSCohomologyRk[rho,{d,...,d}][deg].
**'d' is an integer.";


(* comCohomologyVect::usage="Outputs a list of generators of 
the commutant cohomology component of fixed degree---using the Frobenius inner product on matrices
this component is identified with a subspace of R^{d}, where d is the dimension of the cohomology component.
The output is a list of vectors whose span is this subspace.

This function takes in several possible classes of inputs:
--comCohomologyVect[rho,dimprim][deg]:
**'deg' is an integer: the degree of the component under consideration
**'rho' is a positive semidefinite matrix: the density state
**'dimprim' is a list of integers (e.g. {2,2,3}): the list of dimensions of Hilbert spaces at the tensor factors

--comCohomologyVect[rho,dimprim,partition][deg]: computes the commutant cohomology using a coarsening of the state specified by the
partition of tensor factors 'partition'.
**'partition' is a list of list of integers: the partition that we wish to coarsen by, e.g. {{1,3},{2}} is a partition of three tensor
factors merging together the first and the third subsystem, and the function would output the component of the
resulting bipartite commutant cohomology.

--comCohomologyVect[rho,numSys][deg]: assumes there are numSys tensor factors with Hilbert space
dimension 2 and calculates comCohomologyVect[rho,{2,...,2}][deg].
**'numSys' is an integer

--comCohomologyVect[rho,numSys,d][deg]: assumes there are numSys tensor factors with Hilbert space
dimension d and calculates comCohomologyVect[rho,{d,...,d}][deg].
**'d' is an integer."; 

!!!FUNCTION COMMENTED DUE TO SIGN ISSUES!!!
*)


(* GNSCohomologyVect::usage="Outputs a list of generators of the GNS cohomology component of fixed degree.
Using the Frobenius inner product on matrices this component is identified with a subspace of R^{d}, where d
is the dimension of the cohomology component. The output is a list of vectors whose span is this subspace.

This function takes in several possible classes of inputs:
--GNSCohomologyVect[rho,dimprim][deg]:
**'deg' is an integer: the degree of the component under consideration
**'rho' is a positive semidefinite matrix: the density state
**'dimprim' is a list of integers (e.g. {2,2,3}): the list of dimensions of Hilbert spaces at the tensor factors

--GNSCohomologyVect[rho,dimprim,partition][deg]: computes the GNS cohomology using a coarsening of the state specified by the
partition of tensor factors 'partition'.
**'partition' is a list of list of integers: the partition that we wish to coarsen by, e.g. {{1,3},{2}} is a partition of three tensor
factors merging together the first and the third subsystem, and the function would output the component of the
resulting bipartite GNS cohomology.

--GNSCohomologyVect[rho,numSys][deg]: assumes there are numSys tensor factors with Hilbert space
dimension 2 and calculates GNSCohomologyVect[rho,{2,...,2}][deg].
**'numSys' is an integer

--GNSCohomologyVect[rho,numSys,d][0]: assumes there are numSys tensor factors with Hilbert space
dimension d and calculates GNSCohomologyVect[rho,{d,...,d}][deg].
**'d' is an integer."; 

!!!FUNCTION COMMENTED DUE TO SIGN ISSUES!!!
*)


comCohomologyObj::usage="Outputs a list of generators of the GNS cohomology component of fixed degree.
Here the elements of the list are output as functions on the set of subsystems of size deg+1 (where deg is the degree under consideration).
The value of each of these functions is a representative living in the GNS module
associated to the reduced state on that subsystem.  For instance, setting 
R=comCohomologyObj[...][deg] then R is a list of size d, where d=comCohomologyRk[...][deg] is the
dimension of that cohomology component.
The kth generator of the component (where k = 1,...,d) is R[[k]], which is a function.
Suppose deg = 2, and we are working with a 4-partite state then R[[1]][{1,2,4}] should output a matrix/
operator living in the GNS module associated to the reduced state on the subsystem {1,2,4}.  R[[1]] in this
case takes in all size 3 subsets of {1,2,3,4} (ordering of the list elements does not matter).

This function takes in several possible classes of inputs:
--comCohomologyObj[rho,dimprim][deg]:
**'deg' is an integer: the degree of the component under consideration
**'rho' is a positive semidefinite matrix: the density state
**'dimprim' is a list of integers (e.g. {2,2,3}): the list of dimensions of Hilbert spaces at the tensor factors

--comCohomologyObj[rho,dimprim,partition][deg]: computes the GNS cohomology using a coarsening of the state specified by the
partition of tensor factors 'partition'.
**'partition' is a list of list of integers: the partition that we wish to coarsen by, e.g. {{1,3},{2}} is a partition of three tensor
factors merging together the first and the third subsystem, and the function would output the component of the
resulting bipartite commutant cohomology.
!!!Note:  When working over a coarsening associated to a partition coarser than the finest partition, the output is a list of functions that
take in subsystems of elements of the partition: e.g. if the coarsening of a four-partite state is given by
the partition {{1,3},{4},{2}} (ordering intentionally meddled with) for the purposes of demonstration),
 then, if we are looking at the degree 1 component of cohomology, the syntax R[[1]][{1,2}] denotes the assignment
to the subsystem {{1,3},4}, where the element {1,3} is now treated as a single tensor factor/ primitive subsystem. ***

--comCohomologyObj[rho,numSys][deg]: assumes there are numSys tensor factors with Hilbert space
dimension 2 and calculates comCohomologyObj[rho,{2,...,2}][deg].
**'numSys' is an integer

--comCohomologyObj[rho,numSys,d][deg]: assumes there are numSys tensor factors with Hilbert space
dimension d and calculates comCohomologyObj[rho,{d,...,d}][deg].
**'d' is an integer.";


GNSCohomologyObj::usage="Outputs a list of generators of the GNS cohomology component of fixed degree.
Here the elements of the list are output as functions on the set of subsystems of size deg+1 (where deg is the degree under consideration).
The value of each of these functions is a representative living in the GNS module
associated to the reduced state on that subsystem.  For instance, setting 
R=GNSCohomologyObj[...][deg] then R is a list of size d, where d=GNSCohomologyRk[...][deg] is the
dimension of that cohomology component.
The kth generator of the component (where k = 1,...,d) is R[[k]], which is a function.
Suppose deg = 2, and we are working with a 4-partite state then R[[1]][{1,2,4}] should output a matrix/
operator living in the GNS module associated to the reduced state on the subsystem {1,2,4}.  R[[1]] in this
case takes in all size 3 subsets of {1,2,3,4} (ordering of the list elements does not matter).

This function takes in several possible classes of inputs:
--GNSCohomologyObj[rho,dimprim][deg]:
**'deg' is an integer: the degree of the component under consideration
**'rho' is a positive semidefinite matrix: the density state
**'dimprim' is a list of integers (e.g. {2,2,3}): the list of dimensions of Hilbert spaces at the tensor factors

--GNSCohomologyObj[rho,dimprim,partition][deg]: computes the GNS cohomology using a coarsening of the state specified by the
partition of tensor factors 'partition'.
**'partition' is a list of list of integers: the partition that we wish to coarsen by, e.g. {{1,3},{2}} is a partition of three tensor
factors merging together the first and the third subsystem, and the function would output the component of the
resulting bipartite GNS cohomology.
!!!Note:  When working over a coarsening associated to a partition coarser than the finest partition, the output is a list of functions that
take in subsystems of elements of the partition: e.g. if the coarsening of a four-partite state is given by
the partition {{1,3},{4},{2}} (ordering intentionally meddled with) for the purposes of demonstration),
 then, if we are looking at the degree 1 component of cohomology, the syntax R[[1]][{1,2}] denotes the assignment
to the subsystem {{1,3},4}, where the element {1,3} is now treated as a single tensor factor/ primitive subsystem. ***

--GNSCohomologyObj[rho,numSys][deg]: assumes there are numSys tensor factors with Hilbert space
dimension 2 and calculates GNSCohomologyObj[rho,{2,...,2}][deg].
**'numSys' is an integer

--GNSCohomologyObj[rho,numSys,d][deg]: assumes there are numSys tensor factors with Hilbert space
dimension d and calculates GNSCohomologyObj[rho,{d,...,d}][deg].
**'d' is an integer.";


GNSCohomologyGens::usage="Outputs a comlpete list of generators (i.e. a basis) of the GNS cohomology component of fixed degree.
The output is a list, each of whose elements are lists of assignments of matrices to subsystems of size deg + 1,
where 'deg' is the degree under consideration.

This function takes in several possible classes of inputs:
--GNSCohomologyGens[rho,dimprim][deg]:
**'deg' is an integer: the degree of the component under consideration
**'rho' is a positive semidefinite matrix: the density state
**'dimprim' is a list of integers (e.g. {2,2,3}): the list of dimensions of Hilbert spaces at the tensor factors

--GNSCohomologyGens[rho,dimprim,partition][deg]: computes the GNS cohomology using a coarsening of the state specified by the
partition of tensor factors 'partition'.
**'partition' is a list of list of integers: the partition that we wish to coarsen by, e.g. {{1,3},{2}} is a partition of three tensor
factors merging together the first and the third subsystem, and the function would output the component of the
resulting bipartite GNS cohomology.

--GNSCohomologyGens[rho,numSys][deg]: assumes there are numSys tensor factors with Hilbert space
dimension 2 and calculates GNSCohomologyObj[rho,{2,...,2}][deg].
**'numSys' is an integer

--GNSCohomologyGens[rho,numSys,d][deg]: assumes there are numSys tensor factors with Hilbert space
dimension d and calculates GNSCohomologyObj[rho,{d,...,d}][deg].
**'d' is an integer.";


comCohomologyGens::usage="Outputs a comlpete list of generators (i.e. a basis) of the commutant cohomology component of fixed degree.
The output is a list, each of whose elements are lists of assignments of matrices to subsystems of size deg + 1,
where 'deg' is the degree under consideration.

This function takes in several possible classes of inputs:
--comCohomologyGens[rho,dimprim][deg]:
**'deg' is an integer: the degree of the component under consideration
**'rho' is a positive semidefinite matrix: the density state
**'dimprim' is a list of integers (e.g. {2,2,3}): the list of dimensions of Hilbert spaces at the tensor factors

--comCohomologyGens[rho,dimprim,partition][deg]: computes the commutant cohomology using a coarsening of the state specified by the
partition of tensor factors 'partition'.
**'partition' is a list of list of integers: the partition that we wish to coarsen by, e.g. {{1,3},{2}} is a partition of three tensor
factors merging together the first and the third subsystem, and the function would output the component of the
resulting bipartite commutant cohomology.

--comCohomologyGens[rho,numSys][deg]: assumes there are numSys tensor factors with Hilbert space
dimension 2 and calculates comCohomologyObj[rho,{2,...,2}][deg].
**'numSys' is an integer

--comCohomologyGens[rho,numSys,d][deg]: assumes there are numSys tensor factors with Hilbert space
dimension d and calculates comCohomologyObj[rho,{d,...,d}][deg].
**'d' is an integer.";


comCohomologyRkList::usage="Outputs a list of the ranks of the commutant cohomology groups (associated to the state rho) from degree 0 
to degree N-1 (where N is the number of tensor factors) read left to right.  This function is faster than sequentially using comCohomologyRk
as it temporarily stores values from endFunctorObj and endFunctorMor.

This function takes in several possible classes of inputs:
--comCohomologyRkList[rho,dimprim]:
**'rho' is a positive semidefinite matrix: the density state
**'dimprim' is a list of integers (e.g. {2,2,3}): the list of dimensions of Hilbert spaces at the tensor factors

--comCohomologyRkList[rho,dimprim,partition]: computes the commutant cohomology using a coarsening of the state specified by the
partition of tensor factors 'partition'.
**'partition' is a list of list of integers: the partition that we wish to coarsen by, e.g. {{1,3},{2}} is a partition of three tensor
factors merging together the first and the third subsystem, and the function would output the component of the
resulting bipartite GNS cohomology.

--comCohomologyRkList[rho,numSys]: assumes there are numSys tensor factors with Hilbert space
dimension 2 and calculates comCohomologyRkList[rho,{2,...,2}].
**'numSys' is an integer

--comCohomologyRkList[rho,numSys,d]: assumes there are numSys tensor factors with Hilbert space
dimension d and calculates comCohomologyRkList[rho,{d,...,d}].
**'d' is an integer.";


GNSCohomologyRkList::usage="Outputs a list of the ranks of the GNS cohomology groups (associated to the state rho) from degree 0 
to degree N-1 (where N is the number of tensor factors) read left to right.  This function is faster than sequentially using GNSCohomologyRk
as it temporarily stores values from GNSFunctorObj and GNSFunctorMor.

This function takes in several possible classes of inputs:
--GNSCohomologyRkList[rho,dimprim]:
**'rho' is a positive semidefinite matrix: the density state
**'dimprim' is a list of integers (e.g. {2,2,3}): the list of dimensions of Hilbert spaces at the tensor factors

--GNSCohomologyRkList[rho,dimprim,partition]: computes the GNS cohomology using a coarsening of the state specified by the
partition of tensor factors 'partition'.
**'partition' is a list of list of integers: the partition that we wish to coarsen by, e.g. {{1,3},{2}} is a partition of three tensor
factors merging together the first and the third subsystem, and the function would output the component of the
resulting bipartite GNS cohomology.

--GNSCohomologyRkList[rho,numSys]: assumes there are numSys tensor factors with Hilbert space
dimension 2 and calculates GNSCohomologyRkList[rho,{2,...,2}].
**'numSys' is an integer

--GNSCohomologyRkList[rho,numSys,d]: assumes there are numSys tensor factors with Hilbert space
dimension d and calculates GNSCohomologyRkList[rho,{d,...,d}].
**'d' is an integer.";


comPoly::usage="comPoly[multiState][y] outputs the commutant Poincare polynomial, in variable y, of the multipartite density state given by the multiple
arguments 'multiState'.

This function takes in several possible classes of inputs:
--comPoly[rho,dimprim][y]:
**'rho' is a positive semidefinite matrix: the density state
**'dimprim' is a list of integers (e.g. {2,2,3}): the list of dimensions of Hilbert spaces at the tensor factors

--comPoly[rho,dimprim,partition][y]: computes the GNS Poincare polynomial associated to a coarsening of the state specified by the
partition of tensor factors 'partition'.
**'partition' is a list of list of integers: the partition that we wish to coarsen by, e.g. {{1,3},{2}} is a partition of three tensor
factors merging together the first and the third subsystem, and the function would output the component of the
resulting bipartite GNS cohomology.

--comPoly[rho,numSys][y]: assumes there are numSys tensor factors with Hilbert space
dimension 2 and calculates comPoly[rho,{2,...,2}].
**'numSys' is an integer

--comPoly[rho,numSys,d][y]: assumes there are numSys tensor factors with Hilbert space
dimension d and calculates comPoly[rho,{d,...,d}][y].
**'d' is an integer.";


GNSPoly::usage="GNSPoly[multiState][y] outputs the GNS Poincare polynomial, in variable y, of the multipartite density state given by the multiple
arguments 'multiState'.

This function takes in several possible classes of inputs:
--GNSPoly[rho,dimprim][y]:
**'rho' is a positive semidefinite matrix: the density state
**'dimprim' is a list of integers (e.g. {2,2,3}): the list of dimensions of Hilbert spaces at the tensor factors

--GNSPoly[rho,dimprim,partition][y]: computes the GNS Poincare polynomial associated to a coarsening of the state specified by the
partition of tensor factors 'partition'.
**'partition' is a list of list of integers: the partition that we wish to coarsen by, e.g. {{1,3},{2}} is a partition of three tensor
factors merging together the first and the third subsystem, and the function would output the component of the
resulting bipartite GNS cohomology.

--GNSPoly[rho,numSys][y]: assumes there are numSys tensor factors with Hilbert space
dimension 2 and calculates GNSPoly[rho,{2,...,2}].
**'numSys' is an integer

--GNSPoly[rho,numSys,d][y]: assumes there are numSys tensor factors with Hilbert space
dimension d and calculates GNSPoly[rho,{d,...,d}][y].
**'d' is an integer.";


(* ::Title:: *)
(*Function Definitions*)


(* ::Subsection:: *)
(*Homologically Graded*)


Begin["`Private`"];


comHomologyRk[rho_,dimprim_,cover_][deg_]:=homologyRank[deg, endFunctorObj[rho,dimprim], endFunctorMor[rho,dimprim], cover, localInProd];


GNSHomologyRk[rho_,dimprim_,cover_][deg_]:=homologyRank[deg, GNSFunctorObj[rho,dimprim], GNSFunctorMor[rho,dimprim], cover, localInProd];


comHomologyVect[rho_,dimprim_,cover_][deg_]:=homologyVect[deg, endFunctorObj[rho,dimprim], endFunctorMor[rho,dimprim], cover, localInProd];


GNSHomologyVect[rho_,dimprim_,cover_][deg_]:=homologyVect[deg, GNSFunctorObj[rho,dimprim], GNSFunctorMor[rho,dimprim], cover, localInProd];


comHomologyObj[rho_,dimprim_,cover_][deg_]:=homologyObj[deg, endFunctorObj[rho,dimprim], endFunctorMor[rho,dimprim], cover, localInProd];


GNSHomologyObj[rho_,dimprim_,cover_][deg_]:=homologyObj[deg, GNSFunctorObj[rho,dimprim], GNSFunctorMor[rho,dimprim], cover, localInProd];


comHomologyRkList[rho_,dimprim_,cover_]:=Module[{funMor,funObj},
funObj[srcobj_]:=funObj[srcobj]=endFunctorObj[rho,dimprim][srcobj];
funMor[src_,tgt_]:=funMor[src,tgt]=endFunctorMor[rho,dimprim][src,tgt];
Table[homologyRank[deg, funObj, funMor, cover, localInProd],{deg,-1,Length@cover-2}]
];


GNSHomologyRkList[rho_,dimprim_,cover_]:=Module[{funMor,funObj},
funObj[srcobj_]:=funObj[srcobj]=GNSFunctorObj[rho,dimprim][srcobj];
funMor[src_,tgt_]:=funMor[src,tgt]=GNSFunctorMor[rho,dimprim][src,tgt];
Table[homologyRank[deg, funObj, funMor, cover, localInProd],{deg,-1,Length@cover-2}]
];


(* ::Subsection:: *)
(*Cohomologically Graded Wrappers*)


(**Because this package was originally built to compute cech homology of a pre-cosheaf, 
the functions here are mere wrappers to correct back to cohomological grading**)


fixDegree[deg_,cover_]:=Length@cover-deg-2;


multipartiteData[rho_,dimprim_?ListQ,partition_?ListQ]:={rho,dimprim,partitionToCover@partition};

multipartiteData[rho_,dimprim_?ListQ]:={rho,dimprim,complementaryCover[Length@dimprim]};

multipartiteData[rho_,numSys_?IntegerQ,d_?IntegerQ]:={rho,ConstantArray[d,numSys],complementaryCover[numSys]};

multipartiteData[rho_,numSys_?IntegerQ]:={rho,ConstantArray[2,numSys],complementaryCover[numSys]};


cohomologicalGrading[func_][multiState__][deg_]:=Module[{multiData,cover},
multiData=multipartiteData[multiState];
cover=multiData[[3]];
(func@@multiData)[fixDegree[deg,cover]]
];


cohomologicalGradingList[func_][multiState__]:=Module[{multiData,cover},
multiData=multipartiteData[multiState];
cover=multiData[[3]];
Reverse@(func@@multiData)
];


cohomologicalGradingObj[func_][multiState__][deg_]:=Module[{multiData,cover,coSimplex,cochainGeneratorList,signFix},
multiData=multipartiteData[multiState];
cover=multiData[[3]];
coSimplex=Complement[Range[Length@cover],#]&;
cochainGeneratorList=(func@@multiData)[fixDegree[deg,cover]];
signFix[obj_][cosimp_]:=(-1)^(Total@Map[#&,cosimp]+1)*obj[cosimp];
Map[(signFix[#]@*coSimplex)&,cochainGeneratorList]
];


generators[func_][multiState__][deg_]:=Module[{numSys,gens},
numSys=Length@multipartiteData[multiState][[3]];
gens=cohomologicalGradingObj[func][multiState][deg];
Table[Map[#->MatrixForm@gens[[b]][#]&,Subsets[Range[1,numSys],{deg+1}]],{b,1,Length@gens}]
];


comCohomologyRk:=cohomologicalGrading[comHomologyRk];


GNSCohomologyRk:=cohomologicalGrading[GNSHomologyRk];


GCohomologyRk:=GNSCohomologyRk;


(* comCohomologyVect:=cohomologicalGrading[comHomologyVect]; *)


(* GNSCohomologyVect:=cohomologicalGrading[GNSHomologyVect]; *)


comCohomologyObj:=cohomologicalGradingObj[comHomologyObj];


GNSCohomologyObj:=cohomologicalGradingObj[GNSHomologyObj];


GNSCohomologyGens:=generators[GNSHomologyObj];


comCohomologyGens:=generators[comHomologyObj];


comCohomologyRkList:=cohomologicalGradingList[comHomologyRkList];


GNSCohomologyRkList:=cohomologicalGradingList[GNSHomologyRkList];


ranksToPoly[list_][y_]:=y^(Range[0,Length@list-1]).list;


comPoly:=ranksToPoly@*comCohomologyRkList;


GNSPoly:=ranksToPoly@*GNSCohomologyRkList;


(* ::Title:: *)
(*End Matter*)


End[];


EndPackage[]


==> anc/hom-tools-4QM-mathematica/quick_start.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    173258,       4695]
NotebookOptionsPosition[    148871,       4278]
NotebookOutlinePosition[    150229,       4313]
CellTagsIndexPosition[    150001,       4305]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Quick Start Guide for Mathematica Homological Toolkit for the Quantum Mechanic\
\>", "Title",
 CellChangeTimes->{{3.75296448480097*^9, 3.752964521563129*^9}, {
  3.752964677820016*^9, 
  3.752964696547117*^9}},ExpressionUUID->"22a9c239-8a64-475d-8e1c-\
db51767e8cb3"],

Cell[CellGroupData[{

Cell["Functions in BasicStable", "Chapter",
 CellChangeTimes->{{3.7525475224445353`*^9, 
  3.752547524948041*^9}},ExpressionUUID->"5f16097f-0825-4320-87eb-\
f867008a1e79"],

Cell["\<\
The package BasicStable can be run independently, it provides a list of \
useful quantum mechanical operations.\
\>", "Text",
 CellChangeTimes->{{3.7525375125606813`*^9, 3.75253754443221*^9}, {
   3.7525375918011436`*^9, 3.752537594224614*^9}, {3.7525388851060047`*^9, 
   3.752538898865426*^9}, 3.7525394810419273`*^9, {3.752547734049634*^9, 
   3.752547740637364*^9}, {3.752547798133254*^9, 
   3.7525478352109823`*^9}},ExpressionUUID->"d002da77-a36a-4090-afde-\
4972a447dab3"],

Cell["\<\
Assuming this notebook is in the same folder with the package BasicStable, we \
begin by running the package by evaluating the cell below.\
\>", "Text",
 CellChangeTimes->{{3.752547900885976*^9, 3.7525479468243523`*^9}, {
  3.752964376106361*^9, 3.752964387554162*^9}, {3.7530177809683313`*^9, 
  3.753017786261043*^9}},ExpressionUUID->"06862031-7e4d-4170-90c5-\
66316d8c6d56"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"$Path", ",", 
    RowBox[{"NotebookDirectory", "[", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<BasicStable`\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7525476134790373`*^9, 3.752547613698505*^9}, {
  3.752547880475697*^9, 3.7525478824820013`*^9}, {3.7525481882135763`*^9, 
  3.752548188596867*^9}},ExpressionUUID->"a3ccfa3e-2484-49d1-b419-\
e9a36c01423c"],

Cell[CellGroupData[{

Cell["Basic Functions and Operations", "Section",
 CellChangeTimes->{{3.752537504010622*^9, 3.7525375058266993`*^9}, {
  3.7529643317208977`*^9, 
  3.752964333232788*^9}},ExpressionUUID->"a5e6a3fd-6efd-4b49-a54b-\
99c76253449b"],

Cell[CellGroupData[{

Cell["Kets, Density states, GHZ states, and W-states", "Subsection",
 CellChangeTimes->{{3.752538803489359*^9, 3.752538806509811*^9}, {
  3.7525388462813597`*^9, 3.752538870877823*^9}, {3.752539443178713*^9, 
  3.752539459120824*^9}, {3.752539654797319*^9, 
  3.752539681707901*^9}},ExpressionUUID->"59506237-8ab9-464a-b4ba-\
2a498b1583f1"],

Cell["\<\
One can create basic ket vectors for qubit systems, i.e. |0> is given by\
\>", "Text",
 CellChangeTimes->{{3.752538924799416*^9, 3.752538938383947*^9}, {
  3.752538977395267*^9, 
  3.752538981129871*^9}},ExpressionUUID->"61e1130f-cb45-4a99-bab4-\
21149018e25b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ketPure", "[", 
  RowBox[{"{", "0", "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.752537967938057*^9, 3.752537970028379*^9}, {
  3.7525933489492807`*^9, 
  3.7525933499145393`*^9}},ExpressionUUID->"0e91d0bf-599a-4ec2-9bb8-\
fd5bfb9b5f6d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7525379706002617`*^9, {3.7525933312155943`*^9, 
   3.752593366935238*^9}},ExpressionUUID->"0b08b4a4-240f-441f-820b-\
eac2258b3904"]
}, Open  ]],

Cell["|1> is given by", "Text",
 CellChangeTimes->{{3.752538924799416*^9, 
  3.752538954211423*^9}},ExpressionUUID->"bb3b666a-063e-4589-87ad-\
946e7f42b12b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ketPure", "[", 
  RowBox[{"{", "1", "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.752537975459046*^9, 
  3.7525379778484583`*^9}},ExpressionUUID->"489109cd-d01f-4ac2-8e12-\
4de00069fdcf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7525379782756243`*^9, {3.7525933542541513`*^9, 
   3.752593368636385*^9}},ExpressionUUID->"9e82eb7a-f09d-44f4-a58e-\
3ae25a6d9c41"]
}, Open  ]],

Cell["|01> is given by", "Text",
 CellChangeTimes->{{3.752538924799416*^9, 
  3.7525389691447077`*^9}},ExpressionUUID->"6b91b976-b212-4451-b99b-\
06bc8750e60a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ketPure", "[", 
  RowBox[{"{", 
   RowBox[{"0", ",", "1"}], "}"}], "]"}]], "Input",ExpressionUUID->"22aec305-\
8385-4a14-915b-f939526fe6f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.7525378355440598`*^9, 
  3.752593370402301*^9},ExpressionUUID->"6a56de90-f668-4241-b423-\
c32420408f43"]
}, Open  ]],

Cell["\<\
We can work with qudit systems by specifying a dimension vector: i.e. the \
vector |002> inside of C^2 \\otimes C^2 \\otimes C^3 is given by:\
\>", "Text",
 CellChangeTimes->{{3.752538924799416*^9, 3.752538954211423*^9}, {
  3.752538989944641*^9, 
  3.752539025969569*^9}},ExpressionUUID->"29dfc1d1-be20-44ea-ab71-\
33609804f1ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ketPure", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.752537719318568*^9, 
  3.752537764566928*^9}},ExpressionUUID->"2cd81e27-d2e3-46a4-a2cb-\
37353c0047a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.752537840383935*^9},ExpressionUUID->"110f354e-6668-47c4-ae1a-\
39bffec71b81"]
}, Open  ]],

Cell["We can also work with density states", "Text",
 CellChangeTimes->{{3.752538924799416*^9, 3.752538954211423*^9}, {
  3.752538989944641*^9, 
  3.7525391007235727`*^9}},ExpressionUUID->"8b2d7615-bb66-4e6c-8af9-\
fe89b87a6533"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ketDens", "[", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7525377930108547`*^9, 3.752537795625246*^9}, {
  3.752537845946249*^9, 
  3.7525378474974527`*^9}},ExpressionUUID->"e48fe1aa-d8f2-49e3-80c6-\
e4c69cd85459"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.752537842861391*^9, 
  3.752537847928183*^9}},ExpressionUUID->"179bb71a-bccb-40e4-856b-\
10a9d5c6777e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ketDens", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.75253780832946*^9, 3.752537822672098*^9}, {
  3.752537859417651*^9, 
  3.752537874728075*^9}},ExpressionUUID->"4b077df3-27e6-4572-995f-\
1b412d2ac331"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.75253786272817*^9, 
  3.7525378753725777`*^9}},ExpressionUUID->"73d1dd03-b62d-4249-b3e7-\
8dda54bc329e"]
}, Closed]],

Cell["\<\
The function pureToDensity helps us convert any (normalized) pure state into \
a density state (by mapping the vector onto its projection)\
\>", "Text",
 CellChangeTimes->{{3.752538924799416*^9, 3.752538954211423*^9}, {
  3.752538989944641*^9, 
  3.752539186126432*^9}},ExpressionUUID->"41b94fa2-f406-412a-9658-\
4c5067a015f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pureToDensity", "[", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.752537942482541*^9, 
  3.7525379533585663`*^9}},ExpressionUUID->"c4f4b0a3-d2e7-423d-8d2f-\
89acf9c8a6a2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.752537948050189*^9, 
  3.752537955911439*^9}},ExpressionUUID->"6d5f0bc5-a30d-4c90-9744-\
2021f10915a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pureToDensity", "@", 
   RowBox[{"ketPure", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], "]"}]}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.752537897743956*^9, 
  3.7525379222477617`*^9}},ExpressionUUID->"e8f54cb6-796d-48e8-a7ca-\
1ff2bcb91219"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.752537905112165*^9, 
  3.7525379226103*^9}},ExpressionUUID->"30045364-4d6f-4188-8878-4ed3d120dcd6"]
}, Open  ]],

Cell["\<\
The function tensor provides useful syntax for taking tensor products of \
vectors:\
\>", "Text",
 CellChangeTimes->{{3.752538924799416*^9, 3.752538954211423*^9}, {
  3.752538989944641*^9, 
  3.752539244863496*^9}},ExpressionUUID->"c316e4ac-e3a2-49b6-8bc9-\
30c27103363e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tensor", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7525380188866053`*^9, 
  3.752538024394905*^9}},ExpressionUUID->"a6f259f9-101f-4682-9afc-\
9d2c6f305365"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.752538025087988*^9},ExpressionUUID->"6f72fa70-5e89-42d9-bebd-\
c4ea6cbfadc7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tensor", "[", 
  RowBox[{
   RowBox[{"ketPure", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], "]"}], ",", 
   RowBox[{"ketPure", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.75253802619602*^9, 
  3.752538040382197*^9}},ExpressionUUID->"143070bc-7e7b-43db-a011-\
e1838dbc586e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.752538040716619*^9},ExpressionUUID->"3ba1b102-9c43-4620-9260-\
22ba8c8ee5e1"]
}, Open  ]],

Cell["Or density states/matrices:", "Text",
 CellChangeTimes->{{3.752538924799416*^9, 3.752538954211423*^9}, {
  3.752538989944641*^9, 
  3.752539236392555*^9}},ExpressionUUID->"eefdc919-7d33-4060-b0fd-\
40aa6bba15de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tensor", "[", 
   RowBox[{
    RowBox[{"ketDens", "[", 
     RowBox[{"{", "0", "}"}], "]"}], ",", 
    RowBox[{"ketDens", "[", 
     RowBox[{"{", "1", "}"}], "]"}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.752538048247242*^9, 
  3.752538075071342*^9}},ExpressionUUID->"8264eabb-582e-444d-968d-\
dae0276a8108"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.752538052537322*^9, 
  3.752538080415818*^9}},ExpressionUUID->"e9c9d553-d1b9-4699-8840-\
6717421ba9aa"]
}, Open  ]],

Cell["\<\
The GHZ state, W-state and their generalizations are implemented via the \
functions ghzPure and wStatePure\
\>", "Text",
 CellChangeTimes->{{3.752538426710352*^9, 3.752538437346134*^9}, {
  3.752539320357407*^9, 
  3.7525393331891947`*^9}},ExpressionUUID->"99dd895c-f1a6-4433-ad02-\
45d051551bf3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghzPure", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.752538133088921*^9, 
  3.752538141026195*^9}},ExpressionUUID->"fa2f5717-9af2-4f59-8efb-\
42d72e550fa5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["2"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", 
   FractionBox["1", 
    SqrtBox["2"]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7525381415290823`*^9},ExpressionUUID->"7086fc6f-5ca2-4788-8048-\
b0c403d00c15"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wStatePure", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.752539315803406*^9, 
  3.752539316620719*^9}},ExpressionUUID->"a553bb7b-6c53-49a0-8149-\
bb9e713c963c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["1", 
    SqrtBox["3"]], ",", 
   FractionBox["1", 
    SqrtBox["3"]], ",", "0", ",", 
   FractionBox["1", 
    SqrtBox["3"]], ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.752539317098181*^9},ExpressionUUID->"de317ec4-dd72-47ec-b63b-\
5624b3a40bfc"]
}, Open  ]],

Cell["\<\
These functions make sense for <=2 partite systems; for instance, ghzPure[2] \
is (up to normalization) the state |00> + |11> while wStatePure[2] is the \
state |01> + |10> \
\>", "Text",
 CellChangeTimes->{{3.752542415986101*^9, 
  3.7525425065508327`*^9}},ExpressionUUID->"7cb78ee7-8401-4182-847f-\
533f21b2eaa6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghzPure", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.752542053702819*^9, 
  3.752542068990448*^9}},ExpressionUUID->"d486d6cc-e85c-4ade-b953-\
9d28eb0e33ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["2"]], ",", "0", ",", "0", ",", 
   FractionBox["1", 
    SqrtBox["2"]]}], "}"}]], "Output",
 CellChangeTimes->{{3.752542065236021*^9, 
  3.752542069719268*^9}},ExpressionUUID->"ce573560-5744-4414-9764-\
9f9e97a8d955"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ketPure", "[", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], "]"}], "+", 
  RowBox[{"ketPure", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.752542554309945*^9, 
  3.7525425617685204`*^9}},ExpressionUUID->"f805327f-c7a3-4575-96ec-\
61570df49d7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.752542562729413*^9},ExpressionUUID->"38bc3d84-6494-46d1-9974-\
1e6c8943536d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wStatePure", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.7525420809679317`*^9, 
  3.752542085271892*^9}},ExpressionUUID->"0d0c39f0-abf7-483c-8010-\
5f44bafdca5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["1", 
    SqrtBox["2"]], ",", 
   FractionBox["1", 
    SqrtBox["2"]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.752542085728949*^9},ExpressionUUID->"268e0276-4cb9-426d-a3f8-\
a56ab290e6b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ketPure", "[", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], "]"}], "+", 
  RowBox[{"ketPure", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7525425276247597`*^9, 
  3.7525425430575647`*^9}},ExpressionUUID->"1d9d334f-f94e-48e9-aa1d-\
049f1c070075"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7525425435854692`*^9},ExpressionUUID->"5c52d703-b713-4b42-95f1-\
2268def67c1d"]
}, Open  ]],

Cell["\<\
We can work with different ambient dimensions: the 3-partite GHZ state \
embedded inside a qubit system tensored with two qutrit systems\
\>", "Text",
 CellChangeTimes->{{3.752538426710352*^9, 
  3.752538507342011*^9}},ExpressionUUID->"d5ed1d7c-3df8-4037-ae9b-\
9687fdc09166"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghzPure", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "3", ",", "3"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.752538168296631*^9, 3.752538176123404*^9}, {
  3.7525382949628143`*^9, 
  3.752538295472556*^9}},ExpressionUUID->"73ada019-8942-47fd-a06d-\
e5f780ad2d30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["2"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    SqrtBox["2"]], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",\

 CellChangeTimes->{3.752538177064844*^9, 
  3.7525382965044813`*^9},ExpressionUUID->"3cb5c95a-5377-4118-832a-\
d2680fd62de5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wStatePure", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "3", ",", "3"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.7525393066998863`*^9, 
  3.752539309026787*^9}},ExpressionUUID->"d8762953-77af-4ddc-ad7d-\
6b0f549cc66b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["1", 
    SqrtBox["3"]], ",", "0", ",", 
   FractionBox["1", 
    SqrtBox["3"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    SqrtBox["3"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.752539309627326*^9},ExpressionUUID->"bcb5b412-7e4b-493d-bc4b-\
8f0b368058df"]
}, Open  ]],

Cell["Generalized GHZ and W-states states are also possible", "Text",
 CellChangeTimes->{{3.752538426710352*^9, 3.752538507342011*^9}, {
  3.7525385401290894`*^9, 3.752538551370071*^9}, {3.752539287954893*^9, 
  3.752539291914856*^9}},ExpressionUUID->"a1d0a6b7-0efa-44ab-b8df-\
5a2d738b1601"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghzPure", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.752538305971732*^9, 3.7525383130425987`*^9}, {
  3.752538369870137*^9, 
  3.7525383706639214`*^9}},ExpressionUUID->"b8bc52c1-58a3-49be-8abe-\
470a8a053954"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["2"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", 
   FractionBox["1", 
    SqrtBox["2"]]}], "}"}]], "Output",
 CellChangeTimes->{3.752538313815609*^9, 
  3.752538371141251*^9},ExpressionUUID->"4a259454-cc5b-414a-92ed-\
11ef53edd7d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wStatePure", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.752539300429895*^9, 
  3.7525393013376837`*^9}},ExpressionUUID->"d3b38e10-fad0-4896-8356-\
a0cfd3a030a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.752539301742825*^9},ExpressionUUID->"cd7ba21c-5d3a-4de9-a8db-\
72a8b448f506"]
}, Open  ]],

Cell["\<\
We can embed this states into qudit systems by listing off the dimensions of \
tensor factors:\
\>", "Text",
 CellChangeTimes->{{3.752538426710352*^9, 3.752538507342011*^9}, {
  3.7525385401290894`*^9, 3.752538551370071*^9}, {3.752539287954893*^9, 
  3.752539291914856*^9}, {3.7525393629254513`*^9, 
  3.752539394076467*^9}},ExpressionUUID->"0310f0c3-c019-4c0f-9b07-\
ed59fc9f9c76"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghzPure", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "4", ",", "3", ",", "2"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.752538371783307*^9, 3.752538379262677*^9}, 
   3.7525385324471073`*^9},ExpressionUUID->"95da93c3-f202-443f-b2cb-\
aa750b59d499"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["2"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    SqrtBox["2"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0"}], "}"}]], "Output",
 CellChangeTimes->{3.752538379708555*^9, 
  3.7525385331359262`*^9},ExpressionUUID->"6f0de9fa-e3a5-4be3-a169-\
d210c9589534"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wStatePure", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "4", ",", "3", ",", "2"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7525393507652607`*^9, 
  3.752539352326439*^9}},ExpressionUUID->"ca096273-14b4-43f6-afbf-\
445ff3b05e5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["1", 
    SqrtBox["5"]], ",", 
   FractionBox["1", 
    SqrtBox["5"]], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    SqrtBox["5"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    SqrtBox["5"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", 
   FractionBox["1", 
    SqrtBox["5"]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7525393549752693`*^9},ExpressionUUID->"f318052f-b9a1-4dc1-b987-\
7600d80b3c74"]
}, Open  ]],

Cell["We can also work with their density state versions:", "Text",
 CellChangeTimes->{{3.752538426710352*^9, 3.752538507342011*^9}, {
  3.7525385401290894`*^9, 3.752538551370071*^9}, {3.752539265285294*^9, 
  3.752539284629011*^9}, {3.7525394019028254`*^9, 
  3.752539416377226*^9}},ExpressionUUID->"ed77deb1-66c2-4187-9a9e-\
d2bbbf584915"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghzDens", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.752538144569818*^9, 
  3.752538146079042*^9}},ExpressionUUID->"8843eca4-8842-49f7-bc39-\
bf44819aa3e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.752538146479405*^9},ExpressionUUID->"fd07577b-7d11-4903-8d87-\
2810f170cdca"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wStateDens", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.752538160042087*^9, 
  3.752538161949231*^9}},ExpressionUUID->"2e93269c-a2fa-4878-b92b-\
56e2145fb969"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "3"], ",", 
     FractionBox["1", "3"], ",", "0", ",", 
     FractionBox["1", "3"], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "3"], ",", 
     FractionBox["1", "3"], ",", "0", ",", 
     FractionBox["1", "3"], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "3"], ",", 
     FractionBox["1", "3"], ",", "0", ",", 
     FractionBox["1", "3"], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.752538162392782*^9},ExpressionUUID->"1fd63a36-b2a8-48aa-aa4f-\
0467986d0ac8"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Permutations, Partial Traces, and Tensoring by identity operators\
\>", "Subsection",
 CellChangeTimes->{{3.752539703873127*^9, 3.7525397062763844`*^9}, {
  3.75254473986805*^9, 
  3.752544764120294*^9}},ExpressionUUID->"b124de21-7c78-4334-b5ea-\
2bf86577156a"],

Cell["\<\
If we feel like permuting around tensor factors we can do so, the following \
takes in a pure state |01> , and applies the permutation (2,1) (taking the \
2nd tensor factor to the first, and the first to the second); these are input \
as the first and second arguments, respectively.  The last argument specifies \
the dimensions of the tensor factors:\
\>", "Text",
 CellChangeTimes->{{3.752538426710352*^9, 3.752538507342011*^9}, {
  3.7525385401290894`*^9, 3.752538551370071*^9}, {3.752539265285294*^9, 
  3.752539284629011*^9}, {3.7525394019028254`*^9, 3.752539416377226*^9}, {
  3.7525397665510597`*^9, 3.752539852227751*^9}, {3.7525403124291286`*^9, 
  3.752540312838719*^9}},ExpressionUUID->"e39c3a63-dea3-4930-9e2e-\
84220a73af4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sysPermute", "[", 
  RowBox[{
   RowBox[{"ketPure", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.752539697259953*^9, 3.752539726211988*^9}, {
  3.7525399392085857`*^9, 
  3.752539939237544*^9}},ExpressionUUID->"20348d12-373b-4455-a961-\
932ab9cf2ae9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.752539954937106*^9},ExpressionUUID->"49e4abc3-6e69-4bea-8424-\
c4ab701b3211"]
}, Open  ]],

Cell["Shazam, it works!", "Text",
 CellChangeTimes->{{3.752538426710352*^9, 3.752538507342011*^9}, {
  3.7525385401290894`*^9, 3.752538551370071*^9}, {3.752539265285294*^9, 
  3.752539284629011*^9}, {3.7525394019028254`*^9, 3.752539416377226*^9}, {
  3.752540230552188*^9, 3.752540237358141*^9}, {3.75254264797685*^9, 
  3.752542660941126*^9}},ExpressionUUID->"dc5f5d1d-0310-4646-ad93-\
f0369fcc4e4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ketPure", "[", 
  RowBox[{"{", 
   RowBox[{"0", ",", "1"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.7525396009188623`*^9, 
  3.75253960593056*^9}},ExpressionUUID->"c0b21209-880a-4d0e-a986-\
05b107ef5dba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7525396064044323`*^9},ExpressionUUID->"332d8be0-6952-4892-bd39-\
e178aba19696"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ketPure", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "0"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.7525396075893087`*^9, 
  3.752539610117922*^9}},ExpressionUUID->"e5f69d4c-a2e4-4905-9b66-\
a4c105594470"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.752539610623411*^9},ExpressionUUID->"8a4baa6a-8f26-44d6-ab76-\
51602ecc07cd"]
}, Open  ]],

Cell["\<\
We can also work with density states/matrices and change up the tensor factor \
dimensions\
\>", "Text",
 CellChangeTimes->{{3.752538426710352*^9, 3.752538507342011*^9}, {
  3.7525385401290894`*^9, 3.752538551370071*^9}, {3.752539265285294*^9, 
  3.752539284629011*^9}, {3.7525394019028254`*^9, 3.752539416377226*^9}, {
  3.7525397665510597`*^9, 3.752539852227751*^9}, {3.752539995923314*^9, 
  3.7525400078805857`*^9}},ExpressionUUID->"cccbb69b-dcbf-48fc-9da8-\
d511ff013c0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sysPermute", "[", 
  RowBox[{
   RowBox[{"ketDens", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", " ", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.752539697259953*^9, 3.752539726211988*^9}, {
  3.7525399158143578`*^9, 3.7525399235240097`*^9}, {3.752539963057016*^9, 
  3.752539970007073*^9}, {3.752540010570015*^9, 
  3.752540021824658*^9}},ExpressionUUID->"bd7e3e7a-6d28-4487-8b4b-\
e93fe84678d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7525399645709877`*^9, 3.7525399704625463`*^9}, 
   3.7525400244257927`*^9},ExpressionUUID->"3736f0a1-798a-40f2-b7d5-\
8104c23f4cf8"]
}, Open  ]],

Cell["\<\
We can take partial traces: partialTrace[rho, systr, dimvect]  takes the \
partial trace of \[OpenCurlyQuote]rho\[CloseCurlyQuote] over the tensor \
factors given by the list \[OpenCurlyQuote]systr\[CloseCurlyQuote] , and with \
tensor factor dimensions labelled by \[OpenCurlyQuote]dimvector\
\[CloseCurlyQuote].  Better yet, let\[CloseCurlyQuote]s just call its \
description:\
\>", "Text",
 CellChangeTimes->{{3.752538426710352*^9, 3.752538507342011*^9}, {
  3.7525385401290894`*^9, 3.752538551370071*^9}, {3.752539265285294*^9, 
  3.752539284629011*^9}, {3.7525394019028254`*^9, 3.752539416377226*^9}, {
  3.752540230552188*^9, 3.752540237358141*^9}, {3.75254264797685*^9, 
  3.75254269274615*^9}, {3.7525428301218863`*^9, 3.7525429080797033`*^9}, {
  3.752543099611349*^9, 
  3.752543108016616*^9}},ExpressionUUID->"95875dbc-4f38-407f-8a32-\
28dc975f3bf0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"??", "partialTrace"}]], "Input",
 CellChangeTimes->{{3.752542926452396*^9, 
  3.752542929648529*^9}},ExpressionUUID->"19303993-fa70-4975-869c-\
1d1d5f6fb8a0"],

Cell[BoxData[
 StyleBox["\<\"partialTrace[rho,systr,dim] takes the partial trace\\nof rho \
over the spaces in list 'systr' which are among those forming the \
tensor\\nproduct corresponding to the list dim.  E.g., let dim={2,3,4}, \
syslist = {1,3}; the 2\\nand 4 dimensional spaces are traced out to leave a \
3x3 matrix.  'systr' must be a numeric list\\ncompatible with the locations \
of the dimensions in 'dim'.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.752542937074491*^9},
 CellTags->
  "Info2553752524936-1388125",ExpressionUUID->"9ad449d0-b1b4-4ef1-bb13-\
c3aa6c4e81f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"partialTrace", "[", 
   RowBox[{
    RowBox[{"ghzDens", "[", "2", "]"}], ",", 
    RowBox[{"{", "2", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7525426941641493`*^9, 
  3.752542801748691*^9}},ExpressionUUID->"6df88f06-1123-4b95-a50b-\
99096211ca63"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], "0"},
     {"0", 
      FractionBox["1", "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.752542736614276*^9, 
  3.752542755118019*^9}},ExpressionUUID->"3aa2680d-ddec-4c4a-ab0a-\
36dcbb4ed2f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"partialTrace", "[", 
   RowBox[{
    RowBox[{"ghzDens", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2", ",", "2"}], "}"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "2", ",", "2"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7525428076994257`*^9, 3.752542824253125*^9}, {
  3.752542960096026*^9, 
  3.752542970705947*^9}},ExpressionUUID->"0343971f-71ac-4b4a-85f7-\
30fbae436ad1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.752542818107121*^9, 3.7525428248222427`*^9}, {
  3.752542963574088*^9, 
  3.752542971253076*^9}},ExpressionUUID->"e7c5e978-9a37-48e3-ad90-\
40c873beeb67"]
}, Open  ]],

Cell["\<\
Instead of specifying the systems we want to trace over, we can also specify \
the systems we want left untouched by partial trace (i.e. to compute reduced \
density states)\
\>", "Text",
 CellChangeTimes->{{3.752538426710352*^9, 3.752538507342011*^9}, {
  3.7525385401290894`*^9, 3.752538551370071*^9}, {3.752539265285294*^9, 
  3.752539284629011*^9}, {3.7525394019028254`*^9, 3.752539416377226*^9}, {
  3.752540230552188*^9, 3.752540237358141*^9}, {3.75254264797685*^9, 
  3.75254269274615*^9}, {3.7525428301218863`*^9, 3.7525429080797033`*^9}, {
  3.752542998197907*^9, 
  3.752543040759859*^9}},ExpressionUUID->"76b806ce-cf67-4d2a-b4aa-\
e643ffe005d5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"reducedDensityMat", "[", 
   RowBox[{
    RowBox[{"ghzDens", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2", ",", "2"}], "}"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "2", ",", "2"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.752543046637513*^9, 
  3.752543067880415*^9}},ExpressionUUID->"76291c20-d854-4d6a-a1e0-\
f1f8f33ee91f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.752543060631962*^9, 
  3.7525430683920813`*^9}},ExpressionUUID->"bdcda8f4-1ba0-4d53-a996-\
f48d2269c01a"]
}, Open  ]],

Cell["\<\
We can also extend operators by tensoring by the identity at arbitrary \
positions, without having to worry about taking care of permtuations\
\>", "Text",
 CellChangeTimes->{{3.752538426710352*^9, 3.752538507342011*^9}, {
  3.7525385401290894`*^9, 3.752538551370071*^9}, {3.752539265285294*^9, 
  3.752539284629011*^9}, {3.7525394019028254`*^9, 3.752539416377226*^9}, {
  3.752540230552188*^9, 3.752540237358141*^9}, {3.75254264797685*^9, 
  3.75254269274615*^9}, {3.7525428301218863`*^9, 3.7525429080797033`*^9}, {
  3.752542998197907*^9, 3.752543040759859*^9}, {3.7525434169277782`*^9, 
  3.7525434436935177`*^9}},ExpressionUUID->"2faec098-653d-4dbe-85a6-\
51bbdbd6ac01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"??", "extendOp"}]], "Input",
 CellChangeTimes->{{3.752543450777947*^9, 
  3.752543453123899*^9}},ExpressionUUID->"00a95285-1ebe-4edf-9770-\
e97d545118ca"],

Cell[BoxData[
 StyleBox["\<\"extendOp[op,sysop,sysfull,dimfull] extends the operator 'op' \
on the subsystem\\n'sysop' to the system 'sysfull' with dimension vector \
'dimfull', by tensoring by the identity\\nmatrix/operator on the complement \
of sysop in sysfull.  sysop and sysfull can be lists of symbolic \\nor \
numeric quantities.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.7525434538223467`*^9},
 CellTags->
  "Info2603752525453-1388125",ExpressionUUID->"3f64467e-873e-4a8e-b8c1-\
9a82799e10c5"]
}, Open  ]],

Cell["Let\[CloseCurlyQuote]s make up some matrices", "Text",
 CellChangeTimes->{{3.752538426710352*^9, 3.752538507342011*^9}, {
  3.7525385401290894`*^9, 3.752538551370071*^9}, {3.752539265285294*^9, 
  3.752539284629011*^9}, {3.7525394019028254`*^9, 3.752539416377226*^9}, {
  3.752540230552188*^9, 3.752540237358141*^9}, {3.75254264797685*^9, 
  3.75254269274615*^9}, {3.7525428301218863`*^9, 3.7525429080797033`*^9}, {
  3.752542998197907*^9, 3.752543040759859*^9}, {3.7525434169277782`*^9, 
  3.7525434436935177`*^9}, {3.752544369110856*^9, 
  3.752544371601326*^9}},ExpressionUUID->"55368860-86eb-468e-8c24-\
23681206c380"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "d"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "t", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "n", ",", "0"}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.752543464337463*^9, 3.7525434672300777`*^9}, {
   3.752543518821398*^9, 3.752543531385827*^9}, {3.752543582163867*^9, 
   3.752543595825548*^9}, {3.7525436462148323`*^9, 3.752543648036354*^9}, {
   3.752543720669475*^9, 3.7525437221891413`*^9}, {3.752544374503461*^9, 
   3.752544375840913*^9}, {3.7525444286536016`*^9, 3.752544431166337*^9}, 
   3.752544517178952*^9, {3.752545823147057*^9, 
   3.752545898360613*^9}},ExpressionUUID->"3e2ef52c-7d24-4437-8808-\
587307ae3ec1"],

Cell["\<\
I want to form 1_{2} \\otimes rr, i.e. tensor with a 1 in the first position \
(so that X is thought of as living on the second tensor factor)\
\>", "Text",
 CellChangeTimes->{{3.752538426710352*^9, 3.752538507342011*^9}, {
   3.7525385401290894`*^9, 3.752538551370071*^9}, {3.752539265285294*^9, 
   3.752539284629011*^9}, {3.7525394019028254`*^9, 3.752539416377226*^9}, {
   3.752540230552188*^9, 3.752540237358141*^9}, {3.75254264797685*^9, 
   3.75254269274615*^9}, {3.7525428301218863`*^9, 3.7525429080797033`*^9}, {
   3.752542998197907*^9, 3.752543040759859*^9}, {3.7525434169277782`*^9, 
   3.7525434436935177`*^9}, {3.752544369110856*^9, 3.7525444369416933`*^9}, {
   3.752544469281743*^9, 3.752544496033852*^9}, 3.7525458532494087`*^9, 
   3.7525459017604322`*^9},ExpressionUUID->"7b17e869-c3e5-4e20-8f3b-\
8b46a9be7250"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"extendOp", "[", 
   RowBox[{"rr", ",", 
    RowBox[{"{", "2", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{
  3.752544439816431*^9, {3.752545829928774*^9, 3.752545854438551*^9}, 
   3.752545909527646*^9},ExpressionUUID->"5eb5cad9-1cb5-45b2-a1b5-\
2dce33e200fe"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", "b", "0", "0"},
     {"c", "d", "0", "0"},
     {"0", "0", "a", "b"},
     {"0", "0", "c", "d"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.752543598015615*^9, 3.7525437226050663`*^9, 3.752544378495181*^9, {
   3.752544607640504*^9, 3.752544611944418*^9}, 3.752545866242557*^9, 
   3.7525459102925453`*^9},ExpressionUUID->"cb2b9a59-b8e4-414f-a3e4-\
0c6b0f134c0a"]
}, Open  ]],

Cell["\<\
I want rr and mm to live on the first and third tensor factors of a 4 - \
partite system\
\>", "Text",
 CellChangeTimes->{{3.752544616685471*^9, 3.75254464213021*^9}, 
   3.752545840040159*^9, {3.752545914291052*^9, 
   3.752545916305092*^9}},ExpressionUUID->"60356dda-cf53-4a96-a93b-\
ac001a3dd9e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"extendOp", "[", 
   RowBox[{
    RowBox[{"tensor", "[", 
     RowBox[{"rr", ",", "mm"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "3", ",", "2"}], "}"}]}], "]"}], "//", " ", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.752543608725243*^9, 3.75254361323733*^9}, {
  3.752543657004274*^9, 3.752543745204095*^9}, {3.7525445377836933`*^9, 
  3.7525445384321632`*^9}, {3.752545834338402*^9, 3.752545861571735*^9}, {
  3.752545918898307*^9, 
  3.752545921543882*^9}},ExpressionUUID->"f83f0f92-b1bc-4514-8339-\
351bebdc8268"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"a", " ", "x"}], "0", 
      RowBox[{"a", " ", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"b", " ", "x"}], "0", 
      RowBox[{"b", " ", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"a", " ", "x"}], "0", 
      RowBox[{"a", " ", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"b", " ", "x"}], "0", 
      RowBox[{"b", " ", "y"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"a", " ", "z"}], "0", 
      RowBox[{"a", " ", "t"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"b", " ", "z"}], "0", 
      RowBox[{"b", " ", "t"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"a", " ", "z"}], "0", 
      RowBox[{"a", " ", "t"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"b", " ", "z"}], "0", 
      RowBox[{"b", " ", "t"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"a", " ", "l"}], "0", 
      RowBox[{"a", " ", "n"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"b", " ", "l"}], "0", 
      RowBox[{"b", " ", "n"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"a", " ", "l"}], "0", 
      RowBox[{"a", " ", "n"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"b", " ", "l"}], "0", 
      RowBox[{"b", " ", "n"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"a", " ", "x"}], "0", 
      RowBox[{"a", " ", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"b", " ", "x"}], "0", 
      RowBox[{"b", " ", "y"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"a", " ", "x"}], "0", 
      RowBox[{"a", " ", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"b", " ", "x"}], "0", 
      RowBox[{"b", " ", "y"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"a", " ", "z"}], "0", 
      RowBox[{"a", " ", "t"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"b", " ", "z"}], "0", 
      RowBox[{"b", " ", "t"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"a", " ", "z"}], "0", 
      RowBox[{"a", " ", "t"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"b", " ", "z"}], "0", 
      RowBox[{"b", " ", "t"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"a", " ", "l"}], "0", 
      RowBox[{"a", " ", "n"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"b", " ", "l"}], "0", 
      RowBox[{"b", " ", "n"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"a", " ", "l"}], "0", 
      RowBox[{"a", " ", "n"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"b", " ", "l"}], "0", 
      RowBox[{"b", " ", "n"}], "0", "0"},
     {
      RowBox[{"c", " ", "x"}], "0", 
      RowBox[{"c", " ", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"d", " ", "x"}], "0", 
      RowBox[{"d", " ", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"c", " ", "x"}], "0", 
      RowBox[{"c", " ", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"d", " ", "x"}], "0", 
      RowBox[{"d", " ", "y"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"c", " ", "z"}], "0", 
      RowBox[{"c", " ", "t"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"d", " ", "z"}], "0", 
      RowBox[{"d", " ", "t"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"c", " ", "z"}], "0", 
      RowBox[{"c", " ", "t"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"d", " ", "z"}], "0", 
      RowBox[{"d", " ", "t"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"c", " ", "l"}], "0", 
      RowBox[{"c", " ", "n"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"d", " ", "l"}], "0", 
      RowBox[{"d", " ", "n"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"c", " ", "l"}], "0", 
      RowBox[{"c", " ", "n"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"d", " ", "l"}], "0", 
      RowBox[{"d", " ", "n"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"c", " ", "x"}], "0", 
      RowBox[{"c", " ", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"d", " ", "x"}], "0", 
      RowBox[{"d", " ", "y"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"c", " ", "x"}], "0", 
      RowBox[{"c", " ", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"d", " ", "x"}], "0", 
      RowBox[{"d", " ", "y"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"c", " ", "z"}], "0", 
      RowBox[{"c", " ", "t"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"d", " ", "z"}], "0", 
      RowBox[{"d", " ", "t"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"c", " ", "z"}], "0", 
      RowBox[{"c", " ", "t"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"d", " ", "z"}], "0", 
      RowBox[{"d", " ", "t"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"c", " ", "l"}], "0", 
      RowBox[{"c", " ", "n"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"d", " ", "l"}], "0", 
      RowBox[{"d", " ", "n"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"c", " ", "l"}], "0", 
      RowBox[{"c", " ", "n"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"d", " ", "l"}], "0", 
      RowBox[{"d", " ", "n"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.752543692930805*^9, 3.752543715235383*^9}, 
   3.752543750315901*^9, 3.752544614265307*^9, 3.752545868295849*^9, 
   3.752545922058618*^9},ExpressionUUID->"b9d61c83-ac2d-4b28-9bec-\
a7575a438bf7"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Entropies and the State Index", "Section",
 CellChangeTimes->{{3.752544693918022*^9, 3.752544694568727*^9}, {
  3.752547205843955*^9, 3.752547213209764*^9}, {3.752547693432678*^9, 
  3.752547695207659*^9}},ExpressionUUID->"9e3f5051-68fe-4f2a-b097-\
5376b0d6f277"],

Cell["\<\
We can compute the state index of a multipartite density state\
\>", "Text",
 CellChangeTimes->{{3.752546572988523*^9, 
  3.7525465846203623`*^9}},ExpressionUUID->"6fa1c3a7-08a1-46ee-971d-\
31d4b6ca0897"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"??", "stateIndex"}]], "Input",
 CellChangeTimes->{{3.752546585643919*^9, 
  3.752546587049468*^9}},ExpressionUUID->"3d3b4a03-d381-4e81-8f7e-\
e3b0279eedb6"],

Cell[BoxData[
 StyleBox["\<\"stateIndex[rho,dimprim][\[Alpha]_,q_,r_,w_] takes in a density \
state rho on a tensor product of primitive subsystems with dimensions \
'dimprim' and calculates the three parameter alternating sum \
\\nw^(N)*Sum_{T}(-1)^(|T|) dim(hilb_{T})^{\[Alpha]} Tr[rho_{T}^q]^r,\\n where \
the sum runs over all subsets T of primitive subystems, N is the number of \
primitive\\n subystems, and rho_T is the reduced density matrix on T.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.7525466853065853`*^9},
 CellTags->
  "Info1753752528685-6170851",ExpressionUUID->"4e5d3255-d1e0-485d-a092-\
33f76f6e4970"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"stateIndex", "[", 
   RowBox[{
    RowBox[{"ghzDens", "[", "3", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2"}], "}"}]}], "]"}], "[", 
  RowBox[{"\[Alpha]", ",", "q", ",", "r", ",", "w"}], "]"}]], "Input",
 CellChangeTimes->{{3.752545753090221*^9, 
  3.7525457731401873`*^9}},ExpressionUUID->"9d8b3092-c76c-45c2-b65a-\
85eacb76acf9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", 
    SuperscriptBox["8", "\[Alpha]"], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["2", "\[Alpha]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["2", 
        RowBox[{"1", "-", "q"}]], ")"}], "r"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["4", "\[Alpha]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["2", 
        RowBox[{"1", "-", "q"}]], ")"}], "r"]}]}], ")"}], " ", 
  SuperscriptBox["w", "3"]}]], "Output",
 CellChangeTimes->{3.75254565092057*^9, 
  3.752546697398655*^9},ExpressionUUID->"739c7be2-3832-491b-bbc2-\
6e4778d591df"]
}, Open  ]],

Cell["We can also compute mutual informations", "Text",
 CellChangeTimes->{{3.752546701967552*^9, 
  3.752546742729628*^9}},ExpressionUUID->"a9f3fe9c-1c79-4113-b428-\
0092d24f1894"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mutualInfo", "[", 
  RowBox[{
   RowBox[{"ghzDens", "[", "3", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.752546231119027*^9, {3.752546939745193*^9, 
   3.752546940289032*^9}},ExpressionUUID->"e54f25c2-7575-412a-967c-\
f959108c0e5e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.752546231766205*^9, 
  3.7525469755403357`*^9},ExpressionUUID->"1e1e579d-9d66-49aa-b0a0-\
a1f4ed0ce629"]
}, Open  ]],

Cell["\<\
The syntax treats stateIndex as a function of four parameters\
\>", "Text",
 CellChangeTimes->{{3.752547005360794*^9, 
  3.752547013751786*^9}},ExpressionUUID->"aa76de03-922a-44c9-97bc-\
1b44c9d59ed5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"XGHZ", "=", 
   RowBox[{"stateIndex", "[", 
    RowBox[{
     RowBox[{"ghzDens", "[", "4", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"XGHZ", "[", 
  RowBox[{"\[Alpha]", ",", "q", ",", "r", ",", "w"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7525457307429743`*^9, 3.752545732332868*^9}, {
  3.752545775518879*^9, 3.7525458103355827`*^9}, {3.752546499598065*^9, 
  3.752546504712965*^9}},ExpressionUUID->"675337f1-2293-44ae-91dd-\
c2fb947a9efc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SuperscriptBox["16", "\[Alpha]"], "-", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"2", "+", "\[Alpha]"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["2", 
        RowBox[{"1", "-", "q"}]], ")"}], "r"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Alpha]"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["2", 
        RowBox[{"1", "-", "q"}]], ")"}], "r"]}], "-", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", "\[Alpha]"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["2", 
        RowBox[{"1", "-", "q"}]], ")"}], "r"]}]}], ")"}], " ", 
  SuperscriptBox["w", "4"]}]], "Output",
 CellChangeTimes->{{3.752545943360064*^9, 3.752545957985897*^9}, 
   3.7525465219120703`*^9},ExpressionUUID->"2051ab00-8eb1-449b-a70c-\
a1043e825fa1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"XGHZ", "[", 
     RowBox[{"0", ",", "q", ",", "r", ",", "1"}], "]"}], 
    RowBox[{"r", 
     RowBox[{"(", 
      RowBox[{"q", "-", "1"}], ")"}]}]], ",", 
   RowBox[{"q", "\[Rule]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.752545974041183*^9, 3.752546032237982*^9}, {
   3.752546076582048*^9, 3.752546107582192*^9}, 
   3.752546510341159*^9},ExpressionUUID->"f43af945-b024-45a5-8e93-\
3f9b56713048"],

Cell[BoxData[
 RowBox[{"Log", "[", "4", "]"}]], "Output",
 CellChangeTimes->{{3.752545991794219*^9, 3.752546033052033*^9}, {
   3.752546079032724*^9, 3.752546108285076*^9}, 
   3.752547032014687*^9},ExpressionUUID->"87c98d28-ecd1-4af4-976a-\
cf6b2f23265a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mutualInfo", "[", 
  RowBox[{
   RowBox[{"ghzDens", "[", "4", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7525460523370733`*^9, 3.7525460658440638`*^9}, {
  3.752546115255353*^9, 3.752546124090851*^9}, {3.7525469520859327`*^9, 
  3.75254696669466*^9}},ExpressionUUID->"a5001e97-66c8-4d57-967f-\
c14bef763474"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"Log", "[", "2", "]"}]}]], "Output",
 CellChangeTimes->{
  3.752546066777998*^9, {3.752546117249543*^9, 3.752546125450132*^9}, 
   3.7525469780293303`*^9},ExpressionUUID->"810fdade-e8cb-42ac-8534-\
12e8952675e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mutualInfo", "[", 
  RowBox[{
   RowBox[{"wStateDens", "[", "4", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.752546162071465*^9, 3.752546171947578*^9}, {
  3.752546952108424*^9, 
  3.752546966707325*^9}},ExpressionUUID->"32d09499-a63f-40ea-9114-\
657acf22d088"],

Cell[BoxData[
 RowBox[{
  RowBox[{"6", " ", 
   RowBox[{"Log", "[", 
    FractionBox["4", "3"], "]"}]}], "-", 
  RowBox[{"6", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Log", "[", "4", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.752546163746299*^9, 3.7525461728689632`*^9}, 
   3.752546979797697*^9},ExpressionUUID->"3a060236-d651-4df3-86ab-\
289f723fc163"]
}, Open  ]],

Cell["\<\
We can also compute euler characteristics of associated GNS and commutant \
complexes\
\>", "Text",
 CellChangeTimes->{{3.75254704755259*^9, 
  3.752547109626174*^9}},ExpressionUUID->"69e291dc-ed58-4976-824c-\
443dfa34a6ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eulerCharGNS", "[", 
  RowBox[{
   RowBox[{"ghzDens", "[", "4", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.752546335870184*^9, 
  3.7525463570813217`*^9}},ExpressionUUID->"4a4ae225-ac20-466d-bb11-\
887d9b1ad62b"],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{
  3.752546358318831*^9},ExpressionUUID->"e4612b77-24f7-4b08-aff4-\
7bd719bde8fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XGHZ", "[", 
  RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.752546440250093*^9, 3.7525464645795803`*^9}, 
   3.7525465173756123`*^9},ExpressionUUID->"977bf910-958c-4c0e-864a-\
cf54703e4bbc"],

Cell[BoxData[
 RowBox[{"-", "15"}]], "Output",
 CellChangeTimes->{{3.7525464526182623`*^9, 3.7525464652414913`*^9}, {
  3.752546519618326*^9, 
  3.752546526028379*^9}},ExpressionUUID->"f68baf5a-7e18-4385-8297-\
1547d7173660"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eulerCharCom", "[", 
  RowBox[{
   RowBox[{"ghzDens", "[", "4", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.752546532315588*^9, 
  3.752546539759933*^9}},ExpressionUUID->"6b8c20c3-f0e1-4d1e-a457-\
c3723c8e507c"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{
  3.752546540608563*^9},ExpressionUUID->"0bc504e1-719e-49e9-bbd6-\
b78cd670ec09"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XGHZ", "[", 
  RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.752546546122663*^9, 
  3.752546548677239*^9}},ExpressionUUID->"458507bc-dee4-41fa-a71e-\
97e83bcdbe0f"],

Cell[BoxData[
 RowBox[{"-", "6"}]], "Output",
 CellChangeTimes->{
  3.752546549191998*^9},ExpressionUUID->"f4c130b2-9080-476e-bf12-\
1d5411b178f5"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cohomology", "Chapter",
 CellChangeTimes->{{3.7525475419475813`*^9, 3.752547569160388*^9}, 
   3.752547705681211*^9},ExpressionUUID->"7d96e919-9a02-4f27-a1da-\
eb8b6d49c132"],

Cell["\<\
The package StateHomologyStable contains all cohomological operations and \
calls upon all other packages.\
\>", "Text",
 CellChangeTimes->{{3.7530178145105753`*^9, 
  3.7530178208095818`*^9}},ExpressionUUID->"3d807a66-1fa6-4dc5-91af-\
358464d4438c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"$Path", ",", 
    RowBox[{"NotebookDirectory", "[", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<StateHomologyStable`\>\"", "]"}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.752547664825935*^9, {3.752548170989501*^9, 3.752548176213476*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"6c4399de-958c-4d7d-80eb-04a45bb3e29a"],

Cell[CellGroupData[{

Cell["Poincar\[EAcute] Polynomials and Ranks", "Section",
 CellChangeTimes->{{3.753017635284217*^9, 3.753017662961948*^9}, {
  3.753017707129401*^9, 
  3.7530177130479307`*^9}},ExpressionUUID->"6133c6cc-c17f-4bff-bff0-\
f95e992b23f5"],

Cell["\<\
The syntax is easiest when dealing with qubits only: the first argument \
specifies the state, the second argument specifies the number of tensor \
factors.  To compute the list of ranks of cohomology groups of the state |00> \
we write:\
\>", "Text",
 CellChangeTimes->{{3.752955019910563*^9, 3.752955031438608*^9}, {
  3.752955066260612*^9, 3.752955084553554*^9}, {3.7529647473679256`*^9, 
  3.752964782723153*^9}},ExpressionUUID->"090fc4ec-1a3a-4dd5-b5cd-\
e5024eb5bcc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GNSCohomologyRkList", "[", 
  RowBox[{
   RowBox[{"ketDens", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.752954864777439*^9, 3.75295487331522*^9}, {
  3.752964800045535*^9, 
  3.752964802782176*^9}},ExpressionUUID->"8cf37de5-e914-46c3-988a-\
87147c1c57a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.752954874192582*^9, 
  3.752964810633831*^9},ExpressionUUID->"a23c2839-bd70-4999-a89f-\
edd7bb26ef4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comCohomologyRkList", "[", 
  RowBox[{
   RowBox[{"ketDens", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.755569202225033*^9, 
  3.755569203159101*^9}},ExpressionUUID->"f4bcdfd9-0b44-4bfe-86b6-\
44ec3c825d27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7555692499697523`*^9},ExpressionUUID->"83367e9d-412e-4b16-8ab2-\
daae00ec5e34"]
}, Open  ]],

Cell["\<\
The result is a list of dimensions, the first element of the list (read left \
to right) is the degree 0 dimension, the second the degree 1 dimension, the \
third the degree 2 dimension, ..., up to degree N-1 where N is the number of \
tensor factors.  (All other cohomology components are trivial).\
\>", "Text",
 CellChangeTimes->{{3.752964738153911*^9, 3.752964739932472*^9}, {
  3.752964816086227*^9, 
  3.752964891141079*^9}},ExpressionUUID->"26a59d35-204a-4eca-adab-\
f41eb0af4f06"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GNSCohomologyRkList", "[", 
  RowBox[{
   RowBox[{"ghzDens", "[", "2", "]"}], ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.755568225707271*^9, 
  3.755568235828351*^9}},ExpressionUUID->"c5df8f1f-b857-448d-b217-\
b925d9633f2a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.75556823929405*^9, 
  3.75556831269448*^9},ExpressionUUID->"ca2c0d5f-0f2b-47b6-ab1c-0dd86f047a0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GNSCohomologyRkList", "[", 
  RowBox[{
   RowBox[{"ghzDens", "[", "3", "]"}], ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.755568326872079*^9, 
  3.75556832771681*^9}},ExpressionUUID->"dea392a9-ab14-46b9-a677-\
1a592dba4070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "6", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.755568329063621*^9},ExpressionUUID->"30dc5472-3cb8-4a4a-bcdc-\
70873a8bf872"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comCohomologyRkList", "[", 
  RowBox[{
   RowBox[{"ghzDens", "[", "3", "]"}], ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.7555692184256983`*^9, 
  3.7555692200384493`*^9}},ExpressionUUID->"ac9dd5bc-442e-4390-99eb-\
26d744232a89"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "7", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7555692450667458`*^9},ExpressionUUID->"f62af80a-52e8-4b8d-907b-\
6408ba1595ee"]
}, Open  ]],

Cell["\<\
Instead of a list, we can output the Poincar\[EAcute] polynomial directly\
\>", "Text",
 CellChangeTimes->{{3.755568172316914*^9, 
  3.755568204107625*^9}},ExpressionUUID->"1b024e3f-23d1-4df0-8a2c-\
66325a0eca41"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GNSPoly", "[", 
   RowBox[{
    RowBox[{"ketDens", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", "2"}], "]"}], "[", "y", 
  "]"}]], "Input",
 CellChangeTimes->{{3.755568211369464*^9, 3.7555682132805967`*^9}, {
  3.7555683690435963`*^9, 
  3.755568406130509*^9}},ExpressionUUID->"c25df130-25ad-43c4-acdb-\
f8a421ff4d0f"],

Cell[BoxData["y"], "Output",
 CellChangeTimes->{{3.755568398720998*^9, 
  3.75556840687224*^9}},ExpressionUUID->"7fdbdd2b-ca26-4fd3-96f5-\
b70378a41e67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GNSPoly", "[", 
   RowBox[{
    RowBox[{"ghzDens", "[", "3", "]"}], ",", "3"}], "]"}], "[", "y", 
  "]"}]], "Input",
 CellChangeTimes->{{3.755568864448471*^9, 
  3.755568884849082*^9}},ExpressionUUID->"eb636840-e56c-42b8-aff0-\
f88db1db72de"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"6", " ", "y"}]}]], "Output",
 CellChangeTimes->{{3.7555688719015493`*^9, 
  3.755568889236672*^9}},ExpressionUUID->"92f8444d-63eb-40b3-9954-\
856776749299"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"comPoly", "[", 
   RowBox[{
    RowBox[{"ghzDens", "[", "3", "]"}], ",", "3"}], "]"}], "[", "y", 
  "]"}]], "Input",
 CellChangeTimes->{{3.755609802472706*^9, 
  3.7556098029718122`*^9}},ExpressionUUID->"76463c7d-d6a6-443b-b002-\
677ba3d60cba"],

Cell["\<\
If we are dealing with qudit states instead of qubit states; when all Hilbert \
spaces have the same dimension, the third argument (an integer) specifies the \
dimensions of the Hilbert spaces at the tensor factors\
\>", "Text",
 CellChangeTimes->{{3.752955019910563*^9, 
  3.7529551413451977`*^9}},ExpressionUUID->"7d099091-e521-4b13-9537-\
f1db4715b6ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rho", "=", 
   RowBox[{"ghzDens", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "3"}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.755569331354602*^9, 3.7555693602301407`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"1ad7d157-25d9-4d9a-adaa-42ae5bcd761b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GNSCohomologyRkList", "[", 
  RowBox[{"rho", ",", "2", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.7529549015677757`*^9, 3.752954901759274*^9}, {
  3.75556931636239*^9, 
  3.7555693207816477`*^9}},ExpressionUUID->"6f814639-e5de-429b-8054-\
e0458173a0ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{
  3.75295490220604*^9, {3.75556934912465*^9, 
   3.755569362260146*^9}},ExpressionUUID->"ff877907-c96c-406e-9216-\
3e3174995e47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GNSPoly", "[", 
   RowBox[{"rho", ",", "2", ",", "3"}], "]"}], "[", "y", "]"}]], "Input",
 CellChangeTimes->{{3.755569185750325*^9, 3.755569186851565*^9}, {
  3.7557069569071693`*^9, 3.755706957354357*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"33629a52-1b0c-4cd9-b728-09d7b841d89c"],

Cell[BoxData[
 RowBox[{"4", " ", "y"}]], "Output",
 CellChangeTimes->{{3.755706936523494*^9, 3.755706957937626*^9}},
 CellLabel->"Out[13]=",ExpressionUUID->"927b3b25-882c-4ff0-a4bd-6a622c216eb2"]
}, Open  ]],

Cell["\<\
If we don\[CloseCurlyQuote]t want the Hilbert spaces at each tensor factor to \
have the same dimension, we can specify the list of dimensions as the second \
argument (the number of tensor factors is not necessary to specify as it is \
read off from the length of the list of dimensions).\
\>", "Text",
 CellChangeTimes->{{3.752955019910563*^9, 3.752955213880685*^9}, {
  3.752964913700317*^9, 
  3.752964916083353*^9}},ExpressionUUID->"9c23f20c-3fef-407f-b2d6-\
64ad10ce81bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rho", "=", 
   RowBox[{"ketDens", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.752954908329535*^9, 
  3.752954917914749*^9}},ExpressionUUID->"77943cfd-bca0-4e3c-8e7e-\
d52cbf045b94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GNSCohomologyRkList", "[", 
  RowBox[{"rho", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.752954921189468*^9, 3.752954921822268*^9}, {
  3.7556097024616823`*^9, 
  3.7556097030094337`*^9}},ExpressionUUID->"d5b9d109-ddea-40af-a2ea-\
d99f337adc21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{
  3.752954922969584*^9},ExpressionUUID->"b3494d12-b955-4d64-9608-\
cfe9e714cf63"]
}, Open  ]],

Cell["\<\
One can even compute cohomologies of a coarsening of a multipartite state \
with respect to some partition; the partition is given as the third argument, \
after a listof the dimensions of each tensor factor (before the partition).\
\>", "Text",
 CellChangeTimes->{{3.752955019910563*^9, 3.752955213880685*^9}, {
  3.752964913700317*^9, 3.752964916083353*^9}, {3.755609745408812*^9, 
  3.7556097881553*^9}, {3.7556098390929003`*^9, 
  3.755609841295766*^9}},ExpressionUUID->"4c352203-3f07-4f9a-8f28-\
dbe06f7a9978"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comCohomologyRkList", "[", 
  RowBox[{
   RowBox[{"ghzDens", "[", "3", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.752548542266111*^9, 3.75254854278378*^9}, {
  3.755609830147134*^9, 3.7556098498513193`*^9}, {3.7556099169204473`*^9, 
  3.755609917633933*^9}},ExpressionUUID->"829870a6-8518-4512-8cc8-\
9a3a06187a3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.75254854331007*^9, 
  3.755609918768951*^9},ExpressionUUID->"993b5d1f-c3bd-4d62-878e-\
c98af190bfaa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GNSPoly", "[", 
   RowBox[{
    RowBox[{"ghzDens", "[", "4", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", "4", "}"}]}], "}"}]}], "]"}], "[", "x", "]"}]], "Input",
 CellChangeTimes->{{3.755609926508581*^9, 
  3.755609961300027*^9}},ExpressionUUID->"a9c338a4-6046-41be-8a38-\
fd638d3b0ffe"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"10", " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.755609928176209*^9, 
  3.755609963035137*^9}},ExpressionUUID->"a62c7b59-2f17-444d-9666-\
6a0c989ec08f"]
}, Open  ]],

Cell["Here are some other fun polynomials to look at", "Text",
 CellChangeTimes->{{3.755610017254775*^9, 
  3.7556100218562202`*^9}},ExpressionUUID->"8204108b-03c4-4082-83f5-\
493b79a877b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"comPoly", "[", 
   RowBox[{
    RowBox[{"ghzDens", "[", "3", "]"}], ",", "3"}], "]"}], "[", "y", 
  "]"}]], "Input",
 CellChangeTimes->{{3.752548278362248*^9, 3.7525482786509323`*^9}, 
   3.755610029332563*^9},ExpressionUUID->"44ef9163-0cce-4a28-a0b2-\
9febc9ea3531"],

Cell[BoxData[
 RowBox[{"7", "+", 
  RowBox[{"7", " ", "y"}]}]], "Output",
 CellChangeTimes->{3.752548279204853*^9, 
  3.755610030440041*^9},ExpressionUUID->"7b62cbc9-a733-4561-897b-\
9c7018a1e0f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GNSPoly", "[", 
   RowBox[{
    RowBox[{"ghzDens", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "2"}], "}"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "3", ",", "2"}], "}"}]}], "]"}], "[", "y", 
  "]"}]], "Input",
 CellChangeTimes->{{3.752548292675522*^9, 3.752548321512333*^9}, {
   3.752548360644147*^9, 3.752548369480564*^9}, 
   3.7556100500621758`*^9},ExpressionUUID->"790dea3d-982b-4c34-a2f0-\
8c4f4f41fe6d"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["y", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.7525483225865593`*^9, {3.752548361672921*^9, 3.752548375499995*^9}, 
   3.755610057643488*^9},ExpressionUUID->"ccb67268-8950-4a5c-bb89-\
0d68e8ecea5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"comPoly", "[", 
   RowBox[{
    RowBox[{"ghzDens", "[", "4", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}], "]"}], "[", "y", 
  "]"}]], "Input",
 CellChangeTimes->{{3.752548743067788*^9, 3.752548743578187*^9}, {
   3.7525488038663673`*^9, 3.752548806221456*^9}, 
   3.755610067898128*^9},ExpressionUUID->"0187bc5d-afc9-4489-8663-\
72f1e433ef5c"],

Cell[BoxData[
 RowBox[{"9", "+", 
  RowBox[{"12", " ", "y"}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["y", "2"]}]}]], "Output",
 CellChangeTimes->{3.752548744762279*^9, 3.7525488079020977`*^9, 
  3.755610068851063*^9},ExpressionUUID->"ff8e1039-3672-492a-ab3c-\
84768b7e84b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"comPoly", "[", 
   RowBox[{
    RowBox[{"tensor", "[", 
     RowBox[{
      RowBox[{"ghzDens", "[", "2", "]"}], ",", 
      RowBox[{"ghzDens", "[", "4", "]"}]}], "]"}], ",", "6"}], "]"}], "[", 
  "y", "]"}]], "Input",
 CellChangeTimes->{{3.752548771126442*^9, 3.752548821574484*^9}, {
  3.752548883183004*^9, 3.752548895638753*^9}, {3.75561007942064*^9, 
  3.755610099827683*^9}},ExpressionUUID->"c95393d9-2203-4523-9ce6-\
ed15da990391"],

Cell[BoxData[
 RowBox[{
  RowBox[{"54", " ", "y"}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"54", " ", 
   SuperscriptBox["y", "3"]}]}]], "Output",
 CellChangeTimes->{{3.752548814050724*^9, 3.752548836279697*^9}, 
   3.75259339147267*^9, {3.755610094671925*^9, 
   3.75561011891961*^9}},ExpressionUUID->"8097b322-27a9-4acf-86ad-\
91d9c82b3bb5"]
}, Open  ]],

Cell["\<\
Unfortunately, the brute force algorithm used to compute these quantities \
causes the computation time grow exponentially in the number of tensor \
factors.  You might find on a personal computer, (depending on the state \
under consideration and your computer) that above 10 or so tensor factors you\
\[CloseCurlyQuote]re just bringing the universe closer to heat death.\
\>", "Text",
 CellChangeTimes->{{3.752548934402907*^9, 3.7525491889873533`*^9}, {
  3.75254925663586*^9, 3.7525492868259087`*^9}, {3.752593623968689*^9, 
  3.752593647385445*^9}},ExpressionUUID->"d2bbd050-a631-4b69-b015-\
8a504bd627d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"comPoly", "[", 
   RowBox[{
    RowBox[{"ghzDens", "[", "8", "]"}], ",", "8"}], "]"}], "[", "y", 
  "]"}]], "Input",
 CellChangeTimes->{{3.75259341717529*^9, 3.752593452451405*^9}, {
   3.752593525203928*^9, 3.7525935255148697`*^9}, 
   3.755610141425906*^9},ExpressionUUID->"84b0aa24-1d69-442a-964f-\
148215cc6767"],

Cell[BoxData[
 RowBox[{"17", "+", 
  RowBox[{"56", " ", "y"}], "+", 
  RowBox[{"112", " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"140", " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"112", " ", 
   SuperscriptBox["y", "4"]}], "+", 
  RowBox[{"56", " ", 
   SuperscriptBox["y", "5"]}], "+", 
  RowBox[{"17", " ", 
   SuperscriptBox["y", "6"]}]}]], "Output",
 CellChangeTimes->{3.752593460145363*^9, 
  3.752593598738949*^9},ExpressionUUID->"8693ad0c-85b9-462f-ab95-\
91f34356e60e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"comPoly", "[", 
   RowBox[{
    RowBox[{"wStateDens", "[", "8", "]"}], ",", "8"}], "]"}], "[", "y", 
  "]"}]], "Input",
 CellChangeTimes->{{3.752593671350829*^9, 3.7525936729435472`*^9}, 
   3.7556101478134193`*^9},ExpressionUUID->"19f921b6-3706-47a8-964e-\
c492ae7aada9"],

Cell[BoxData[
 RowBox[{"3", "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["y", "6"]}]}]], "Output",
 CellChangeTimes->{
  3.7525938679779253`*^9},ExpressionUUID->"6c8846a4-fa96-4308-a86e-\
63e26d991cfe"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Explicit Generators", "Section",
 CellChangeTimes->{{3.7530177173949614`*^9, 
  3.753017720314101*^9}},ExpressionUUID->"3c2957a4-b3b2-459f-9ea6-\
dfc89aacee56"],

Cell["\<\
Using similar syntax to the above, we can also extract explicit \
generators/bases of cohomology components.  The following gives the \
generators of the degree 0 component of GNS cohomology of the tripartite GHZ \
state, presented as a a list, each of whose elements themselves are lists of \
of assignments of operators to each tensor factor\
\>", "Text",
 CellChangeTimes->{{3.755610174163694*^9, 3.7556102061118717`*^9}, {
  3.755610236801757*^9, 
  3.755610343646283*^9}},ExpressionUUID->"e3863f34-10b8-4338-a5ab-\
a4d2c0bea332"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GNSCohomologyGens", "[", 
   RowBox[{
    RowBox[{"ghzDens", "[", "3", "]"}], ",", "3"}], "]"}], "[", "0", 
  "]"}]], "Input",
 CellChangeTimes->{{3.755610224161257*^9, 3.755610228670465*^9}, {
  3.7556102812353067`*^9, 3.755610295711767*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"44181b5e-0df5-4a15-9fd7-9e41ee9dea39"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"{", "1", "}"}], "\[Rule]", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0"},
         {"0", 
          RowBox[{"-", "1"}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ",", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\[Rule]", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0"},
         {"0", 
          RowBox[{"-", "1"}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ",", 
    RowBox[{
     RowBox[{"{", "3", "}"}], "\[Rule]", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0"},
         {"0", 
          RowBox[{"-", "1"}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.755610301196755*^9, 3.755706413188946*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"ca405aba-2c1c-4f31-847b-01aea4ca3100"]
}, Open  ]],

Cell["\<\
The following gives the generators of the degree 0 component of commutant \
cohomology of the tripartite GHZ state\
\>", "Text",
 CellChangeTimes->{{3.755610174163694*^9, 3.7556102061118717`*^9}, {
  3.755610236801757*^9, 3.755610343646283*^9}, {3.755706569672776*^9, 
  3.75570658812078*^9}},ExpressionUUID->"bdfdfbeb-760c-41e0-8f93-\
548f26ac7da9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"comCohomologyGens", "[", 
   RowBox[{
    RowBox[{"ghzDens", "[", "3", "]"}], ",", "3"}], "]"}], "[", "0", 
  "]"}]], "Input",
 CellChangeTimes->{{3.755706589572762*^9, 3.7557066080732107`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"e1cd9e72-953d-42c0-a08d-0905ae3374bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "1", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {
           RowBox[{"-", "1"}], "0"},
          {"0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", "2", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {
           RowBox[{"-", "1"}], "0"},
          {"0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", "3", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {
           RowBox[{"-", "1"}], "0"},
          {"0", "1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "1", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0"},
          {"0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", "2", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0"},
          {"0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", "3", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0"},
          {"1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "1", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0"},
          {"0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", "2", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0"},
          {"0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", "3", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "1"},
          {"0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "1", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0"},
          {"0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", "2", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0"},
          {
           RowBox[{"-", "1"}], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", "3", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0"},
          {"0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "1", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0"},
          {"0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", "2", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", 
           RowBox[{"-", "1"}]},
          {"0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", "3", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0"},
          {"0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "1", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0"},
          {"1", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", "2", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0"},
          {"0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", "3", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0"},
          {"0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "1", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "1"},
          {"0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", "2", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0"},
          {"0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", "3", "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0"},
          {"0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.755706609850506*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"83924d02-ee24-4654-bffc-3df823284e73"]
}, Open  ]],

Cell["\<\
The degree 1 component of the GNS cohomology has generators given by:\
\>", "Text",
 CellChangeTimes->{{3.7556103499201202`*^9, 3.755610383050783*^9}, {
  3.755706637941543*^9, 
  3.75570664101324*^9}},ExpressionUUID->"8d145e6f-e371-4418-89e0-\
e5ad737902bb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GNSCohomologyGens", "[", 
   RowBox[{
    RowBox[{"ghzDens", "[", "3", "]"}], ",", "3"}], "]"}], "[", "1", 
  "]"}]], "Input",
 CellChangeTimes->{3.755610362579561*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"f487aa71-d193-4c82-8b77-e1029f8475aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {
           FractionBox["1", "2"], "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "1"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"2", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", 
           RowBox[{"-", "2"}]},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {
           RowBox[{"-", "1"}], "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"1", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {
           RowBox[{"-", "2"}], "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", "1"}]},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"1", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "2"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"1", "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", 
           FractionBox["1", "2"]},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"1", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.755610366431057*^9, 3.755706384215761*^9, 
  3.7557064172987957`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"f32d96a1-7da0-4921-aa85-459d5b812fb7"]
}, Open  ]],

Cell["\<\
Again, we can use the same syntax rules of the previous section to change the \
dimensions of each tensor factor/ work with partitions.\
\>", "Text",
 CellChangeTimes->{{3.7556103499201202`*^9, 
  3.7556104194129047`*^9}},ExpressionUUID->"9f987b17-cb60-490c-99d7-\
37d46a8adfd7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GNSCohomologyGens", "[", 
   RowBox[{
    RowBox[{"ghzDens", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "3"}], "}"}]}], "]"}], "[", "1", 
  "]"}]], "Input",
 CellChangeTimes->{{3.755610425263856*^9, 
  3.755610433823344*^9}},ExpressionUUID->"bd4b18ae-6a97-4c8c-9cc5-\
b89ec3dd87f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {
           RowBox[{"-", 
            FractionBox["1", "2"]}], "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {
           FractionBox["1", "2"], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "1", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "1"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"2", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "1", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", 
           RowBox[{"-", "2"}]},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "0", "0"},
          {
           RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "0", "0"},
          {"1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"1", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "1", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {
           RowBox[{"-", "2"}], "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{"-", "1"}], "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "1", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"1", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "2", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", 
           FractionBox["1", "2"], "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"1", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"},
          {"0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "1", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0"},
          {"1", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.755610441412985*^9},ExpressionUUID->"cf470569-2e73-4d84-b2f5-\
c2f9c1db3365"]
}, Open  ]],

Cell["\<\
As an alternative way to extract generators --- which might be more suitable \
if the dimension of the cohomology component is quite large, \
\>", "Text",
 CellChangeTimes->{{3.7556103499201202`*^9, 3.7556104194129047`*^9}, {
  3.7556104629952374`*^9, 
  3.755610483593277*^9}},ExpressionUUID->"85623c01-92f9-476b-9dc0-\
b060a831825e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"??", "GNSCohomologyObj"}]], "Input",
 CellChangeTimes->{{3.755610485969836*^9, 
  3.755610490556365*^9}},ExpressionUUID->"e0cbd7a0-bd15-43d7-a83d-\
85607368e660"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Outputs a list of generators of the GNS cohomology component \
of fixed degree.\\nHere the elements of the list are output as functions on \
the set of subsystems of size deg+1 (where deg is the degree under \
consideration).\\nThe value of each of these functions is a representative \
living in the GNS module\\nassociated to the reduced state on that subsystem. \
 For instance, setting \\nR=GNSCohomologyObj[...][deg] then R is a list of \
size d, where d=GNSCohomologyRk[...][deg] is the\\ndimension of that \
cohomology component.\\nThe kth generator of the component (where k = \
1,...,d) is R[[k]], which is a function.\\nSuppose deg = 2, and we are \
working with a 4-partite state then R[[1]][{1,2,4}] should output a \
matrix/\\noperator living in the GNS module associated to the reduced state \
on the subsystem {1,2,4}.  R[[1]] in this\\ncase takes in all size 3 subsets \
of {1,2,3,4} (ordering of the list elements does not matter).\\n\\nThis \
function takes in several possible classes of \
inputs:\\n--GNSCohomologyObj[rho,dimprim][deg]:\\n**'deg' is an integer: the \
degree of the component under consideration\\n**'rho' is a positive \
semidefinite matrix: the density state\\n**'dimprim' is a list of integers \
(e.g. {2,2,3}): the list of dimensions of Hilbert spaces at the tensor \
factors\\n\\n--GNSCohomologyObj[rho,dimprim,partition][deg]: computes the GNS \
cohomology using a coarsening of the state specified by the\\npartition of \
tensor factors 'partition'.\\n**'partition' is a list of list of integers: \
the partition that we wish to coarsen by, e.g. {{1,3},{2}} is a partition of \
three tensor\\nfactors merging together the first and the third subsystem, \
and the function would output the component of the\\nresulting bipartite GNS \
cohomology.\\n!!!Note:  When working over a coarsening associated to a \
partition coarser than the finest partition, the output is a list of \
functions that\\ntake in subsystems of elements of the partition: e.g. if the \
coarsening of a four-partite state is given by\\nthe partition \
{{1,3},{4},{2}} (ordering intentionally meddled with) for the purposes of \
demonstration),\\n then, if we are looking at the degree 1 component of \
cohomology, the syntax R[[1]][{1,2}] denotes the assignment\\nto the \
subsystem {{1,3},4}, where the element {1,3} is now treated as a single \
tensor factor/ primitive subsystem. \
***\\n\\n--GNSCohomologyObj[rho,numSys][deg]: assumes there are numSys tensor \
factors with Hilbert space\\ndimension 2 and calculates \
GNSCohomologyObj[rho,{2,...,2}][deg].\\n**'numSys' is an \
integer\\n\\n--GNSCohomologyObj[rho,numSys,d][deg]: assumes there are numSys \
tensor factors with Hilbert space\\ndimension d and calculates \
GNSCohomologyObj[rho,{d,...,d}][deg].\\n**'d' is an integer.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.755610491184733*^9},
 CellTags->
  "Info1153755592491-8294211",ExpressionUUID->"afb1aab5-4457-423d-963c-\
076cd2282431"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {
        RowBox[{"GNSCohomologyObj", ":=", 
         RowBox[{
         "StateHomologyStable`Private`cohomologicalGradingObj", "[", 
          "StateHomologyStable`Private`GNSHomologyObj", "]"}]}]}
      },
      BaselinePosition->{Baseline, {1, 1}},
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{"Columns" -> {{
           Scaled[0.999]}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  Definition[StateHomologyStable`GNSCohomologyObj],
  Editable->False]], "Print",
 CellChangeTimes->{3.755610491273102*^9},
 CellTags->
  "Info1153755592491-8294211",ExpressionUUID->"8f910c82-e849-4ed8-a9ce-\
354c8dcae006"]
}, Open  ]]
}, Open  ]],

Cell["E.g., we can define", "Text",
 CellChangeTimes->{{3.755611040429183*^9, 
  3.755611052413048*^9}},ExpressionUUID->"759d33ce-4055-4512-a690-\
83fafdf1efb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{
    RowBox[{"comCohomologyObj", "[", 
     RowBox[{
      RowBox[{"ghzDens", "[", "3", "]"}], ",", "3"}], "]"}], "[", "1", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.755610949195404*^9, 
  3.755610979199233*^9}},ExpressionUUID->"42ae95e6-eb45-45f4-b3d0-\
952292761a66"],

Cell["\<\
Then the first generator assigns to system {1,2}, the operator\
\>", "Text",
 CellChangeTimes->{{3.755611056573642*^9, 
  3.7556110848629007`*^9}},ExpressionUUID->"c7b7f74d-bdcf-4510-bb3a-\
444eb8f40125"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.755610987051558*^9, 
  3.755610992149061*^9}},ExpressionUUID->"91f23e57-bafb-4f61-990a-\
588a6aa2e2f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.755610992872017*^9},ExpressionUUID->"aa7b1004-a2c0-460c-b923-\
1ad14fa5a698"]
}, Open  ]],

Cell["The second generator assigns to system {1,2}, the operator", "Text",
 CellChangeTimes->{{3.755611088163846*^9, 
  3.755611101491458*^9}},ExpressionUUID->"c926d4ca-90ca-44e0-92a9-\
fb236942d942"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.755610998479917*^9, 
  3.755611002384787*^9}},ExpressionUUID->"283c4f24-8988-4b15-9a11-\
566bf8601c24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.755611003026766*^9},ExpressionUUID->"6be5389b-c5ea-43e1-99c2-\
0fe41d3120ed"]
}, Open  ]],

Cell["The second generator assigns to system {1,3} the operator", "Text",
 CellChangeTimes->{{3.755611104591172*^9, 
  3.755611120340814*^9}},ExpressionUUID->"124b8705-0c50-4ec5-aca8-\
3a93ac6a6bb1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "3"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.755611003847848*^9, 
  3.7556110067510223`*^9}},ExpressionUUID->"8839663f-18d2-489e-a909-\
3800d53d1da3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7556110073561172`*^9},ExpressionUUID->"a4c53990-018f-4e56-9f55-\
12115a5c662e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "3"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.755611017821637*^9, 
  3.755611019154931*^9}},ExpressionUUID->"a108e7e5-91d4-4d22-b340-\
823d372e9a6c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.755611019586713*^9},ExpressionUUID->"13226e9a-bd26-4c62-8461-\
8fa5dbb3fde6"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{938, 996},
WindowMargins->{{Automatic, 159}, {20, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info2553752524936-1388125"->{
  Cell[36327, 1108, 597, 10, 114, "Print",ExpressionUUID->"9ad449d0-b1b4-4ef1-bb13-c3aa6c4e81f3",
   CellTags->"Info2553752524936-1388125"]},
 "Info2603752525453-1388125"->{
  Cell[42514, 1287, 519, 9, 96, "Print",ExpressionUUID->"3f64467e-873e-4a8e-b8c1-9a82799e10c5",
   CellTags->"Info2603752525453-1388125"]},
 "Info1753752528685-6170851"->{
  Cell[55181, 1594, 640, 11, 114, "Print",ExpressionUUID->"4e5d3255-d1e0-485d-a092-33f76f6e4970",
   CellTags->"Info1753752528685-6170851"]},
 "Info1153755592491-8294211"->{
  Cell[140492, 4052, 3012, 44, 708, "Print",ExpressionUUID->"afb1aab5-4457-423d-963c-076cd2282431",
   CellTags->"Info1153755592491-8294211"],
  Cell[143507, 4098, 990, 26, 48, "Print",ExpressionUUID->"8f910c82-e849-4ed8-a9ce-354c8dcae006",
   CellTags->"Info1153755592491-8294211"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info2553752524936-1388125", 149173, 4288},
 {"Info2603752525453-1388125", 149347, 4291},
 {"Info1753752528685-6170851", 149519, 4294},
 {"Info1153755592491-8294211", 149693, 4297}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 277, 6, 222, "Title",ExpressionUUID->"22a9c239-8a64-475d-8e1c-db51767e8cb3"],
Cell[CellGroupData[{
Cell[882, 32, 171, 3, 69, "Chapter",ExpressionUUID->"5f16097f-0825-4320-87eb-f867008a1e79"],
Cell[1056, 37, 489, 9, 35, "Text",ExpressionUUID->"d002da77-a36a-4090-afde-4972a447dab3"],
Cell[1548, 48, 387, 7, 58, "Text",ExpressionUUID->"06862031-7e4d-4170-90c5-66316d8c6d56"],
Cell[1938, 57, 474, 11, 55, "Input",ExpressionUUID->"a3ccfa3e-2484-49d1-b419-e9a36c01423c"],
Cell[CellGroupData[{
Cell[2437, 72, 228, 4, 68, "Section",ExpressionUUID->"a5e6a3fd-6efd-4b49-a54b-99c76253449b"],
Cell[CellGroupData[{
Cell[2690, 80, 340, 5, 45, "Subsection",ExpressionUUID->"59506237-8ab9-464a-b4ba-2a498b1583f1"],
Cell[3033, 87, 271, 6, 31, "Text",ExpressionUUID->"61e1130f-cb45-4a99-bab4-21149018e25b"],
Cell[CellGroupData[{
Cell[3329, 97, 262, 6, 32, "Input",ExpressionUUID->"0e91d0bf-599a-4ec2-9bb8-fd5bfb9b5f6d"],
Cell[3594, 105, 229, 6, 32, "Output",ExpressionUUID->"0b08b4a4-240f-441f-820b-eac2258b3904"]
}, Open  ]],
Cell[3838, 114, 157, 3, 31, "Text",ExpressionUUID->"bb3b666a-063e-4589-87ad-946e7f42b12b"],
Cell[CellGroupData[{
Cell[4020, 121, 211, 5, 32, "Input",ExpressionUUID->"489109cd-d01f-4ac2-8e12-4de00069fdcf"],
Cell[4234, 128, 229, 6, 32, "Output",ExpressionUUID->"9e82eb7a-f09d-44f4-a58e-3ae25a6d9c41"]
}, Open  ]],
Cell[4478, 137, 160, 3, 31, "Text",ExpressionUUID->"6b91b976-b212-4451-b99b-06bc8750e60a"],
Cell[CellGroupData[{
Cell[4663, 144, 164, 4, 32, "Input",ExpressionUUID->"22aec305-8385-4a14-915b-f939526fe6f5"],
Cell[4830, 150, 219, 5, 32, "Output",ExpressionUUID->"6a56de90-f668-4241-b423-c32420408f43"]
}, Open  ]],
Cell[5064, 158, 340, 7, 51, "Text",ExpressionUUID->"29dfc1d1-be20-44ea-ab71-33609804f1ac"],
Cell[CellGroupData[{
Cell[5429, 169, 327, 9, 32, "Input",ExpressionUUID->"2cd81e27-d2e3-46a4-a2cb-37353c0047a3"],
Cell[5759, 180, 282, 7, 32, "Output",ExpressionUUID->"110f354e-6668-47c4-ae1a-39bffec71b81"]
}, Open  ]],
Cell[6056, 190, 229, 4, 31, "Text",ExpressionUUID->"8b2d7615-bb66-4e6c-8af9-fe89b87a6533"],
Cell[CellGroupData[{
Cell[6310, 198, 321, 8, 32, "Input",ExpressionUUID->"e48fe1aa-d8f2-49e3-80c6-e4c69cd85459"],
Cell[6634, 208, 785, 22, 80, "Output",ExpressionUUID->"179bb71a-bccb-40e4-856b-10a9d5c6777e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7456, 235, 393, 11, 32, "Input",ExpressionUUID->"4b077df3-27e6-4572-995f-1b412d2ac331"],
Cell[7852, 248, 900, 24, 114, "Output",ExpressionUUID->"73d1dd03-b62d-4249-b3e7-8dda54bc329e"]
}, Closed]],
Cell[8767, 275, 337, 7, 48, "Text",ExpressionUUID->"41b94fa2-f406-412a-9658-4c5067a015f4"],
Cell[CellGroupData[{
Cell[9129, 286, 276, 7, 32, "Input",ExpressionUUID->"c4f4b0a3-d2e7-423d-8d2f-89acf9c8a6a2"],
Cell[9408, 295, 711, 20, 46, "Output",ExpressionUUID->"6d5f0bc5-a30d-4c90-9744-2021f10915a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10156, 320, 308, 8, 32, "Input",ExpressionUUID->"e8f54cb6-796d-48e8-a7ca-1ff2bcb91219"],
Cell[10467, 330, 781, 21, 80, "Output",ExpressionUUID->"30045364-4d6f-4188-8878-4ed3d120dcd6"]
}, Open  ]],
Cell[11263, 354, 282, 7, 31, "Text",ExpressionUUID->"c316e4ac-e3a2-49b6-8bc9-30c27103363e"],
Cell[CellGroupData[{
Cell[11570, 365, 308, 9, 32, "Input",ExpressionUUID->"a6f259f9-101f-4682-9afc-9d2c6f305365"],
Cell[11881, 376, 195, 5, 32, "Output",ExpressionUUID->"6f72fa70-5e89-42d9-bebd-c4ea6cbfadc7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12113, 386, 379, 11, 32, "Input",ExpressionUUID->"143070bc-7e7b-43db-a011-e1838dbc586e"],
Cell[12495, 399, 326, 8, 32, "Output",ExpressionUUID->"3ba1b102-9c43-4620-9260-22ba8c8ee5e1"]
}, Open  ]],
Cell[12836, 410, 218, 4, 31, "Text",ExpressionUUID->"eefdc919-7d33-4060-b0fd-40aa6bba15de"],
Cell[CellGroupData[{
Cell[13079, 418, 366, 10, 32, "Input",ExpressionUUID->"8264eabb-582e-444d-968d-dae0276a8108"],
Cell[13448, 430, 785, 22, 80, "Output",ExpressionUUID->"e9c9d553-d1b9-4699-8840-6717421ba9aa"]
}, Open  ]],
Cell[14248, 455, 308, 7, 31, "Text",ExpressionUUID->"99dd895c-f1a6-4433-ad02-45d051551bf3"],
Cell[CellGroupData[{
Cell[14581, 466, 186, 4, 32, "Input",ExpressionUUID->"fa2f5717-9af2-4f59-8efb-42d72e550fa5"],
Cell[14770, 472, 313, 10, 55, "Output",ExpressionUUID->"7086fc6f-5ca2-4788-8048-b0c403d00c15"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15120, 487, 189, 4, 32, "Input",ExpressionUUID->"a553bb7b-6c53-49a0-8149-bb9e713c963c"],
Cell[15312, 493, 343, 11, 55, "Output",ExpressionUUID->"de317ec4-dd72-47ec-b63b-5624b3a40bfc"]
}, Open  ]],
Cell[15670, 507, 325, 7, 51, "Text",ExpressionUUID->"7cb78ee7-8401-4182-847f-533f21b2eaa6"],
Cell[CellGroupData[{
Cell[16020, 518, 186, 4, 32, "Input",ExpressionUUID->"d486d6cc-e85c-4ade-b953-9d28eb0e33ee"],
Cell[16209, 524, 291, 9, 55, "Output",ExpressionUUID->"ce573560-5744-4414-9764-9f9e97a8d955"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16537, 538, 343, 10, 32, "Input",ExpressionUUID->"f805327f-c7a3-4575-96ec-61570df49d7d"],
Cell[16883, 550, 195, 5, 32, "Output",ExpressionUUID->"38bc3d84-6494-46d1-9974-1e6c8943536d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17115, 560, 191, 4, 32, "Input",ExpressionUUID->"0d0c39f0-abf7-483c-8010-5f44bafdca5f"],
Cell[17309, 566, 267, 9, 55, "Output",ExpressionUUID->"268e0276-4cb9-426d-a3f8-a56ab290e6b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17613, 580, 345, 10, 32, "Input",ExpressionUUID->"1d9d334f-f94e-48e9-aa1d-049f1c070075"],
Cell[17961, 592, 197, 5, 32, "Output",ExpressionUUID->"5c52d703-b713-4b42-95f1-2268def67c1d"]
}, Open  ]],
Cell[18173, 600, 286, 6, 51, "Text",ExpressionUUID->"d5ed1d7c-3df8-4037-ae9b-9687fdc09166"],
Cell[CellGroupData[{
Cell[18484, 610, 294, 7, 32, "Input",ExpressionUUID->"73ada019-8942-47fd-a06d-e5f780ad2d30"],
Cell[18781, 619, 437, 11, 55, "Output",ExpressionUUID->"3cb5c95a-5377-4118-832a-d2680fd62de5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19255, 635, 248, 6, 32, "Input",ExpressionUUID->"d8762953-77af-4ddc-ad7d-6b0f549cc66b"],
Cell[19506, 643, 447, 12, 55, "Output",ExpressionUUID->"bcb5b412-7e4b-493d-bc4b-8f0b368058df"]
}, Open  ]],
Cell[19968, 658, 292, 4, 31, "Text",ExpressionUUID->"a1d0a6b7-0efa-44ab-b8df-5a2d738b1601"],
Cell[CellGroupData[{
Cell[20285, 666, 239, 5, 32, "Input",ExpressionUUID->"b8bc52c1-58a3-49be-8abe-470a8a053954"],
Cell[20527, 673, 417, 11, 55, "Output",ExpressionUUID->"4a259454-cc5b-414a-92ed-11ef53edd7d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20981, 689, 191, 4, 32, "Input",ExpressionUUID->"d3b38e10-fad0-4896-8356-a0cfd3a030a5"],
Cell[21175, 695, 407, 10, 49, "Output",ExpressionUUID->"cd7ba21c-5d3a-4de9-a8db-72a8b448f506"]
}, Open  ]],
Cell[21597, 708, 392, 8, 31, "Text",ExpressionUUID->"0310f0c3-c019-4c0f-9b07-ed59fc9f9c76"],
Cell[CellGroupData[{
Cell[22014, 720, 291, 7, 32, "Input",ExpressionUUID->"95da93c3-f202-443f-b2cb-aa750b59d499"],
Cell[22308, 729, 1259, 21, 123, "Output",ExpressionUUID->"6f0de9fa-e3a5-4be3-a169-d210c9589534"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23604, 755, 271, 7, 32, "Input",ExpressionUUID->"ca096273-14b4-43f6-afbf-445ff3b05e5b"],
Cell[23878, 764, 1341, 26, 134, "Output",ExpressionUUID->"f318052f-b9a1-4dc1-b987-7600d80b3c74"]
}, Open  ]],
Cell[25234, 793, 341, 5, 31, "Text",ExpressionUUID->"ed77deb1-66c2-4187-9a9e-d2bbbf584915"],
Cell[CellGroupData[{
Cell[25600, 802, 186, 4, 32, "Input",ExpressionUUID->"8843eca4-8842-49f7-bc39-bf44819aa3e4"],
Cell[25789, 808, 1281, 39, 111, "Output",ExpressionUUID->"fd07577b-7d11-4903-8d87-2810f170cdca"]
}, Closed]],
Cell[CellGroupData[{
Cell[27107, 852, 189, 4, 26, "Input",ExpressionUUID->"2e93269c-a2fa-4878-b92b-56e2145fb969"],
Cell[27299, 858, 1378, 40, 121, "Output",ExpressionUUID->"1fd63a36-b2a8-48aa-aa4f-0467986d0ac8"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28726, 904, 271, 6, 45, "Subsection",ExpressionUUID->"b124de21-7c78-4334-b5ea-2bf86577156a"],
Cell[29000, 912, 749, 12, 71, "Text",ExpressionUUID->"e39c3a63-dea3-4930-9e2e-84220a73af4a"],
Cell[CellGroupData[{
Cell[29774, 928, 457, 13, 32, "Input",ExpressionUUID->"20348d12-373b-4455-a961-932ab9cf2ae9"],
Cell[30234, 943, 195, 5, 32, "Output",ExpressionUUID->"49e4abc3-6e69-4bea-8424-c4ab701b3211"]
}, Open  ]],
Cell[30444, 951, 401, 6, 31, "Text",ExpressionUUID->"dc5f5d1d-0310-4646-ad93-f0369fcc4e4a"],
Cell[CellGroupData[{
Cell[30870, 961, 234, 6, 32, "Input",ExpressionUUID->"c0b21209-880a-4d0e-a986-05b107ef5dba"],
Cell[31107, 969, 197, 5, 32, "Output",ExpressionUUID->"332d8be0-6952-4892-bd39-e178aba19696"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31341, 979, 235, 6, 32, "Input",ExpressionUUID->"e5f69d4c-a2e4-4905-9b66-a4c105594470"],
Cell[31579, 987, 195, 5, 32, "Output",ExpressionUUID->"8a4baa6a-8f26-44d6-ab76-51602ecc07cd"]
}, Open  ]],
Cell[31789, 995, 487, 9, 31, "Text",ExpressionUUID->"cccbb69b-dcbf-48fc-9da8-d511ff013c0a"],
Cell[CellGroupData[{
Cell[32301, 1008, 679, 17, 32, "Input",ExpressionUUID->"bd7e3e7a-6d28-4487-8b4b-e93fe84678d0"],
Cell[32983, 1027, 2248, 53, 143, "Output",ExpressionUUID->"3736f0a1-798a-40f2-b7d5-8104c23f4cf8"]
}, Open  ]],
Cell[35246, 1083, 871, 15, 51, "Text",ExpressionUUID->"95875dbc-4f38-407f-8a32-28dc975f3bf0"],
Cell[CellGroupData[{
Cell[36142, 1102, 182, 4, 32, "Input",ExpressionUUID->"19303993-fa70-4975-869c-1d1d5f6fb8a0"],
Cell[36327, 1108, 597, 10, 114, "Print",ExpressionUUID->"9ad449d0-b1b4-4ef1-bb13-c3aa6c4e81f3",
 CellTags->"Info2553752524936-1388125"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36961, 1123, 372, 10, 32, "Input",ExpressionUUID->"6df88f06-1123-4b95-a50b-99096211ca63"],
Cell[37336, 1135, 761, 22, 68, "Output",ExpressionUUID->"3aa2680d-ddec-4c4a-ab0a-36dcbb4ed2f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38134, 1162, 543, 15, 32, "Input",ExpressionUUID->"0343971f-71ac-4b4a-85f7-30fbae436ad1"],
Cell[38680, 1179, 886, 25, 102, "Output",ExpressionUUID->"e7c5e978-9a37-48e3-ad90-40c873beeb67"]
}, Open  ]],
Cell[39581, 1207, 666, 12, 51, "Text",ExpressionUUID->"76b806ce-cf67-4d2a-b4aa-e643ffe005d5"],
Cell[CellGroupData[{
Cell[40272, 1223, 497, 14, 32, "Input",ExpressionUUID->"76291c20-d854-4d6a-a1e0-f1f8f33ee91f"],
Cell[40772, 1239, 837, 24, 102, "Output",ExpressionUUID->"bdcda8f4-1ba0-4d53-a996-f48d2269c01a"]
}, Open  ]],
Cell[41624, 1266, 684, 11, 51, "Text",ExpressionUUID->"2faec098-653d-4dbe-85a6-51bbdbd6ac01"],
Cell[CellGroupData[{
Cell[42333, 1281, 178, 4, 32, "Input",ExpressionUUID->"00a95285-1ebe-4edf-9770-e97d545118ca"],
Cell[42514, 1287, 519, 9, 96, "Print",ExpressionUUID->"3f64467e-873e-4a8e-b8c1-9a82799e10c5",
 CellTags->"Info2603752525453-1388125"]
}, Open  ]],
Cell[43048, 1299, 628, 9, 31, "Text",ExpressionUUID->"55368860-86eb-468e-8c24-23681206c380"],
Cell[43679, 1310, 1041, 26, 55, "Input",ExpressionUUID->"3e2ef52c-7d24-4437-8808-587307ae3ec1"],
Cell[44723, 1338, 841, 13, 51, "Text",ExpressionUUID->"7b17e869-c3e5-4e20-8f3b-8b46a9be7250"],
Cell[CellGroupData[{
Cell[45589, 1355, 440, 12, 32, "Input",ExpressionUUID->"5eb5cad9-1cb5-45b2-a1b5-2dce33e200fe"],
Cell[46032, 1369, 907, 24, 80, "Output",ExpressionUUID->"cb2b9a59-b8e4-414f-a3e4-0c6b0f134c0a"]
}, Open  ]],
Cell[46954, 1396, 310, 7, 31, "Text",ExpressionUUID->"60356dda-cf53-4a96-a93b-ac001a3dd9e4"],
Cell[CellGroupData[{
Cell[47289, 1407, 724, 18, 32, "Input",ExpressionUUID->"f83f0f92-b1bc-4514-8339-351bebdc8268"],
Cell[48016, 1427, 6410, 139, 420, "Output",ExpressionUUID->"b9d61c83-ac2d-4b28-9bec-a7575a438bf7"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[54487, 1573, 269, 4, 54, "Section",ExpressionUUID->"9e3f5051-68fe-4f2a-b097-5376b0d6f277"],
Cell[54759, 1579, 214, 5, 35, "Text",ExpressionUUID->"6fa1c3a7-08a1-46ee-971d-31d4b6ca0897"],
Cell[CellGroupData[{
Cell[54998, 1588, 180, 4, 31, "Input",ExpressionUUID->"3d3b4a03-d381-4e81-8f7e-e3b0279eedb6"],
Cell[55181, 1594, 640, 11, 114, "Print",ExpressionUUID->"4e5d3255-d1e0-485d-a092-33f76f6e4970",
 CellTags->"Info1753752528685-6170851"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55858, 1610, 390, 10, 31, "Input",ExpressionUUID->"9d8b3092-c76c-45c2-b65a-85eacb76acf9"],
Cell[56251, 1622, 659, 20, 40, "Output",ExpressionUUID->"739c7be2-3832-491b-bbc2-6e4778d591df"]
}, Open  ]],
Cell[56925, 1645, 181, 3, 35, "Text",ExpressionUUID->"a9f3fe9c-1c79-4113-b428-0092d24f1894"],
Cell[CellGroupData[{
Cell[57131, 1652, 342, 9, 31, "Input",ExpressionUUID->"e54f25c2-7575-412a-967c-f959108c0e5e"],
Cell[57476, 1663, 154, 3, 35, "Output",ExpressionUUID->"1e1e579d-9d66-49aa-b0a0-a1f4ed0ce629"]
}, Open  ]],
Cell[57645, 1669, 211, 5, 35, "Text",ExpressionUUID->"aa76de03-922a-44c9-97bc-1b44c9d59ed5"],
Cell[CellGroupData[{
Cell[57881, 1678, 581, 14, 55, "Input",ExpressionUUID->"675337f1-2293-44ae-91dd-c2fb947a9efc"],
Cell[58465, 1694, 996, 31, 40, "Output",ExpressionUUID->"2051ab00-8eb1-449b-a70c-a1043e825fa1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59498, 1730, 484, 13, 58, "Input",ExpressionUUID->"f43af945-b024-45a5-8e93-3f9b56713048"],
Cell[59985, 1745, 256, 5, 35, "Output",ExpressionUUID->"87c98d28-ecd1-4af4-976a-cf6b2f23265a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60278, 1755, 416, 9, 31, "Input",ExpressionUUID->"a5001e97-66c8-4d57-967f-c14bef763474"],
Cell[60697, 1766, 256, 6, 35, "Output",ExpressionUUID->"810fdade-e8cb-42ac-8534-12e8952675e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60990, 1777, 368, 9, 31, "Input",ExpressionUUID->"32d09499-a63f-40ea-9114-657acf22d088"],
Cell[61361, 1788, 396, 11, 53, "Output",ExpressionUUID->"3a060236-d651-4df3-86ab-289f723fc163"]
}, Open  ]],
Cell[61772, 1802, 234, 6, 35, "Text",ExpressionUUID->"69e291dc-ed58-4976-824c-443dfa34a6ac"],
Cell[CellGroupData[{
Cell[62031, 1812, 320, 8, 31, "Input",ExpressionUUID->"4a4ae225-ac20-466d-bb11-887d9b1ad62b"],
Cell[62354, 1822, 131, 3, 35, "Output",ExpressionUUID->"e4612b77-24f7-4b08-aff4-7bd719bde8fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62522, 1830, 253, 5, 31, "Input",ExpressionUUID->"977bf910-958c-4c0e-864a-cf54703e4bbc"],
Cell[62778, 1837, 225, 5, 35, "Output",ExpressionUUID->"f68baf5a-7e18-4385-8297-1547d7173660"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63040, 1847, 318, 8, 31, "Input",ExpressionUUID->"6b8c20c3-f0e1-4d1e-a457-c3723c8e507c"],
Cell[63361, 1857, 130, 3, 35, "Output",ExpressionUUID->"0bc504e1-719e-49e9-bbd6-b78cd670ec09"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63528, 1865, 226, 5, 31, "Input",ExpressionUUID->"458507bc-dee4-41fa-a71e-97e83bcdbe0f"],
Cell[63757, 1872, 147, 4, 35, "Output",ExpressionUUID->"f4c130b2-9080-476e-bf12-1d5411b178f5"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63965, 1883, 180, 3, 69, "Chapter",ExpressionUUID->"7d96e919-9a02-4f27-a1da-eb8b6d49c132"],
Cell[64148, 1888, 260, 6, 35, "Text",ExpressionUUID->"3d807a66-1fa6-4dc5-91af-358464d4438c"],
Cell[64411, 1896, 426, 11, 55, "Input",ExpressionUUID->"6c4399de-958c-4d7d-80eb-04a45bb3e29a"],
Cell[CellGroupData[{
Cell[64862, 1911, 234, 4, 68, "Section",ExpressionUUID->"6133c6cc-c17f-4bff-bff0-f95e992b23f5"],
Cell[65099, 1917, 484, 9, 58, "Text",ExpressionUUID->"090fc4ec-1a3a-4dd5-b5cd-e5024eb5bcc4"],
Cell[CellGroupData[{
Cell[65608, 1930, 355, 9, 31, "Input",ExpressionUUID->"8cf37de5-e914-46c3-988a-87147c1c57a3"],
Cell[65966, 1941, 197, 5, 35, "Output",ExpressionUUID->"a23c2839-bd70-4999-a89f-edd7bb26ef4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66200, 1951, 307, 8, 31, "Input",ExpressionUUID->"f4bcdfd9-0b44-4bfe-86b6-44ec3c825d27"],
Cell[66510, 1961, 177, 5, 35, "Output",ExpressionUUID->"83367e9d-412e-4b16-8ab2-daae00ec5e34"]
}, Open  ]],
Cell[66702, 1969, 498, 9, 81, "Text",ExpressionUUID->"26a59d35-204a-4eca-adab-f41eb0af4f06"],
Cell[CellGroupData[{
Cell[67225, 1982, 256, 6, 31, "Input",ExpressionUUID->"c5df8f1f-b857-448d-b217-b925d9633f2a"],
Cell[67484, 1990, 193, 4, 35, "Output",ExpressionUUID->"ca2c0d5f-0f2b-47b6-ab1c-0dd86f047a0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67714, 1999, 255, 6, 31, "Input",ExpressionUUID->"dea392a9-ab14-46b9-a677-1a592dba4070"],
Cell[67972, 2007, 185, 5, 35, "Output",ExpressionUUID->"30dc5472-3cb8-4a4a-bcdc-70873a8bf872"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68194, 2017, 260, 6, 31, "Input",ExpressionUUID->"ac9dd5bc-442e-4390-99eb-26d744232a89"],
Cell[68457, 2025, 187, 5, 35, "Output",ExpressionUUID->"f62af80a-52e8-4b8d-907b-6408ba1595ee"]
}, Open  ]],
Cell[68659, 2033, 223, 5, 35, "Text",ExpressionUUID->"1b024e3f-23d1-4df0-8a2c-66325a0eca41"],
Cell[CellGroupData[{
Cell[68907, 2042, 383, 11, 31, "Input",ExpressionUUID->"c25df130-25ad-43c4-acdb-f8a421ff4d0f"],
Cell[69293, 2055, 153, 3, 35, "Output",ExpressionUUID->"7fdbdd2b-ca26-4fd3-96f5-b70378a41e67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69483, 2063, 277, 8, 31, "Input",ExpressionUUID->"eb636840-e56c-42b8-aff0-f88db1db72de"],
Cell[69763, 2073, 201, 5, 35, "Output",ExpressionUUID->"92f8444d-63eb-40b3-9954-856776749299"]
}, Open  ]],
Cell[69979, 2081, 279, 8, 31, "Input",ExpressionUUID->"76463c7d-d6a6-443b-b002-677ba3d60cba"],
Cell[70261, 2091, 366, 7, 58, "Text",ExpressionUUID->"7d099091-e521-4b13-9537-f1db4715b6ba"],
Cell[70630, 2100, 312, 7, 31, "Input",ExpressionUUID->"1ad7d157-25d9-4d9a-adaa-42ae5bcd761b"],
Cell[CellGroupData[{
Cell[70967, 2111, 285, 6, 31, "Input",ExpressionUUID->"6f814639-e5de-429b-8054-e0458173a0ed"],
Cell[71255, 2119, 223, 6, 35, "Output",ExpressionUUID->"ff877907-c96c-406e-9216-3e3174995e47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71515, 2130, 320, 6, 31, "Input",ExpressionUUID->"33629a52-1b0c-4cd9-b728-09d7b841d89c"],
Cell[71838, 2138, 195, 3, 35, "Output",ExpressionUUID->"927b3b25-882c-4ff0-a4bd-6a622c216eb2"]
}, Open  ]],
Cell[72048, 2144, 488, 9, 81, "Text",ExpressionUUID->"9c23f20c-3fef-407f-b2d6-64ad10ce81bc"],
Cell[72539, 2155, 361, 11, 31, "Input",ExpressionUUID->"77943cfd-bca0-4e3c-8e7e-d52cbf045b94"],
Cell[CellGroupData[{
Cell[72925, 2170, 325, 8, 31, "Input",ExpressionUUID->"d5b9d109-ddea-40af-a2ea-d99f337adc21"],
Cell[73253, 2180, 175, 5, 35, "Output",ExpressionUUID->"b3494d12-b955-4d64-9608-cfe9e714cf63"]
}, Open  ]],
Cell[73443, 2188, 525, 9, 58, "Text",ExpressionUUID->"4c352203-3f07-4f9a-8f28-dbe06f7a9978"],
Cell[CellGroupData[{
Cell[73993, 2201, 551, 14, 31, "Input",ExpressionUUID->"829870a6-8518-4512-8cc8-9a3a06187a3b"],
Cell[74547, 2217, 196, 5, 35, "Output",ExpressionUUID->"993b5d1f-c3bd-4d62-878e-c98af190bfaa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74780, 2227, 525, 15, 31, "Input",ExpressionUUID->"a9c338a4-6046-41be-8a38-fd638d3b0ffe"],
Cell[75308, 2244, 200, 5, 35, "Output",ExpressionUUID->"a62c7b59-2f17-444d-9666-6a0c989ec08f"]
}, Open  ]],
Cell[75523, 2252, 190, 3, 35, "Text",ExpressionUUID->"8204108b-03c4-4082-83f5-493b79a877b4"],
Cell[CellGroupData[{
Cell[75738, 2259, 302, 8, 31, "Input",ExpressionUUID->"44ef9163-0cce-4a28-a0b2-9febc9ea3531"],
Cell[76043, 2269, 197, 5, 35, "Output",ExpressionUUID->"7b62cbc9-a733-4561-897b-9c7018a1e0f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76277, 2279, 496, 13, 31, "Input",ExpressionUUID->"790dea3d-982b-4c34-a2f0-8c4f4f41fe6d"],
Cell[76776, 2294, 275, 7, 37, "Output",ExpressionUUID->"ccb67268-8950-4a5c-bb89-0d68e8ecea5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77088, 2306, 423, 11, 31, "Input",ExpressionUUID->"0187bc5d-afc9-4489-8663-72f1e433ef5c"],
Cell[77514, 2319, 280, 7, 37, "Output",ExpressionUUID->"ff8e1039-3672-492a-ab3c-84768b7e84b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77831, 2331, 472, 12, 31, "Input",ExpressionUUID->"c95393d9-2203-4523-9ce6-ed15da990391"],
Cell[78306, 2345, 379, 10, 37, "Output",ExpressionUUID->"8097b322-27a9-4acf-86ad-91d9c82b3bb5"]
}, Open  ]],
Cell[78700, 2358, 620, 10, 104, "Text",ExpressionUUID->"d2bbd050-a631-4b69-b015-8a504bd627d0"],
Cell[CellGroupData[{
Cell[79345, 2372, 351, 9, 31, "Input",ExpressionUUID->"84b0aa24-1d69-442a-964f-148215cc6767"],
Cell[79699, 2383, 497, 15, 37, "Output",ExpressionUUID->"8693ad0c-85b9-462f-ab95-91f34356e60e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80233, 2403, 307, 8, 31, "Input",ExpressionUUID->"19f921b6-3706-47a8-964e-c492ae7aada9"],
Cell[80543, 2413, 202, 6, 37, "Output",ExpressionUUID->"6c8846a4-fa96-4308-a86e-63e26d991cfe"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[80794, 2425, 166, 3, 54, "Section",ExpressionUUID->"3c2957a4-b3b2-459f-9ea6-dfc89aacee56"],
Cell[80963, 2430, 544, 10, 81, "Text",ExpressionUUID->"e3863f34-10b8-4338-a5ab-a4d2c0bea332"],
Cell[CellGroupData[{
Cell[81532, 2444, 356, 8, 31, "Input",ExpressionUUID->"44181b5e-0df5-4a15-9fd7-9e41ee9dea39"],
Cell[81891, 2454, 2406, 68, 50, "Output",ExpressionUUID->"ca405aba-2c1c-4f31-847b-01aea4ca3100"]
}, Open  ]],
Cell[84312, 2525, 360, 7, 35, "Text",ExpressionUUID->"bdfdfbeb-760c-41e0-8f93-548f26ac7da9"],
Cell[CellGroupData[{
Cell[84697, 2536, 307, 7, 31, "Input",ExpressionUUID->"e1cd9e72-953d-42c0-a08d-0905ae3374bb"],
Cell[85007, 2545, 15512, 422, 167, "Output",ExpressionUUID->"83924d02-ee24-4654-bffc-3df823284e73"]
}, Open  ]],
Cell[100534, 2970, 269, 6, 35, "Text",ExpressionUUID->"8d145e6f-e371-4418-89e0-e5ad737902bb"],
Cell[CellGroupData[{
Cell[100828, 2980, 281, 7, 31, "Input",ExpressionUUID->"f487aa71-d193-4c82-8b77-e1029f8475aa"],
Cell[101112, 2989, 15554, 423, 534, "Output",ExpressionUUID->"f32d96a1-7da0-4921-aa85-459d5b812fb7"]
}, Open  ]],
Cell[116681, 3415, 289, 6, 58, "Text",ExpressionUUID->"9f987b17-cb60-490c-99d7-37d46a8adfd7"],
Cell[CellGroupData[{
Cell[116995, 3425, 411, 12, 31, "Input",ExpressionUUID->"bd4b18ae-6a97-4c8c-9cc5-b89ec3dd87f0"],
Cell[117409, 3439, 22487, 591, 1055, "Output",ExpressionUUID->"cf470569-2e73-4d84-b2f5-c2f9c1db3365"]
}, Open  ]],
Cell[139911, 4033, 345, 7, 58, "Text",ExpressionUUID->"85623c01-92f9-476b-9dc0-b060a831825e"],
Cell[CellGroupData[{
Cell[140281, 4044, 186, 4, 31, "Input",ExpressionUUID->"e0cbd7a0-bd15-43d7-a83d-85607368e660"],
Cell[CellGroupData[{
Cell[140492, 4052, 3012, 44, 708, "Print",ExpressionUUID->"afb1aab5-4457-423d-963c-076cd2282431",
 CellTags->"Info1153755592491-8294211"],
Cell[143507, 4098, 990, 26, 48, "Print",ExpressionUUID->"8f910c82-e849-4ed8-a9ce-354c8dcae006",
 CellTags->"Info1153755592491-8294211"]
}, Open  ]]
}, Open  ]],
Cell[144524, 4128, 161, 3, 35, "Text",ExpressionUUID->"759d33ce-4055-4512-a690-83fafdf1efb7"],
Cell[144688, 4133, 336, 10, 31, "Input",ExpressionUUID->"42ae95e6-eb45-45f4-b3d0-952292761a66"],
Cell[145027, 4145, 214, 5, 35, "Text",ExpressionUUID->"c7b7f74d-bdcf-4510-bb3a-444eb8f40125"],
Cell[CellGroupData[{
Cell[145266, 4154, 279, 8, 31, "Input",ExpressionUUID->"91f23e57-bafb-4f61-990a-588a6aa2e2f6"],
Cell[145548, 4164, 492, 14, 35, "Output",ExpressionUUID->"aa7b1004-a2c0-460c-b923-1ad14fa5a698"]
}, Open  ]],
Cell[146055, 4181, 200, 3, 35, "Text",ExpressionUUID->"c926d4ca-90ca-44e0-92a9-fb236942d942"],
Cell[CellGroupData[{
Cell[146280, 4188, 279, 8, 31, "Input",ExpressionUUID->"283c4f24-8988-4b15-9a11-566bf8601c24"],
Cell[146562, 4198, 471, 13, 35, "Output",ExpressionUUID->"6be5389b-c5ea-43e1-99c2-0fe41d3120ed"]
}, Open  ]],
Cell[147048, 4214, 199, 3, 35, "Text",ExpressionUUID->"124b8705-0c50-4ec5-aca8-3a93ac6a6bb1"],
Cell[CellGroupData[{
Cell[147272, 4221, 281, 8, 31, "Input",ExpressionUUID->"8839663f-18d2-489e-a909-3800d53d1da3"],
Cell[147556, 4231, 473, 13, 35, "Output",ExpressionUUID->"a4c53990-018f-4e56-9f55-12115a5c662e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148066, 4249, 279, 8, 31, "Input",ExpressionUUID->"a108e7e5-91d4-4d22-b340-823d372e9a6c"],
Cell[148348, 4259, 471, 13, 35, "Output",ExpressionUUID->"13226e9a-bd26-4c62-8461-8fa5dbb3fde6"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/hom-tools-4QM-octave/LICENSE.txt <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 2, June 1991

 Copyright (C) 1989, 1991 Free Software Foundation, Inc.,
 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301 USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
License is intended to guarantee your freedom to share and change free
software--to make sure the software is free for all its users.  This
General Public License applies to most of the Free Software
Foundation's software and to any other program whose authors commit to
using it.  (Some other Free Software Foundation software is covered by
the GNU Lesser General Public License instead.)  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
this service if you wish), that you receive source code or can get it
if you want it, that you can change the software or use pieces of it
in new free programs; and that you know you can do these things.

  To protect your rights, we need to make restrictions that forbid
anyone to deny you these rights or to ask you to surrender the rights.
These restrictions translate to certain responsibilities for you if you
distribute copies of the software, or if you modify it.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must give the recipients all the rights that
you have.  You must make sure that they, too, receive or can get the
source code.  And you must show them these terms so they know their
rights.

  We protect your rights with two steps: (1) copyright the software, and
(2) offer you this license which gives you legal permission to copy,
distribute and/or modify the software.

  Also, for each author's protection and ours, we want to make certain
that everyone understands that there is no warranty for this free
software.  If the software is modified by someone else and passed on, we
want its recipients to know that what they have is not the original, so
that any problems introduced by others will not reflect on the original
authors' reputations.

  Finally, any free program is threatened constantly by software
patents.  We wish to avoid the danger that redistributors of a free
program will individually obtain patent licenses, in effect making the
program proprietary.  To prevent this, we have made it clear that any
patent must be licensed for everyone's free use or not licensed at all.

  The precise terms and conditions for copying, distribution and
modification follow.

                    GNU GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License applies to any program or other work which contains
a notice placed by the copyright holder saying it may be distributed
under the terms of this General Public License.  The "Program", below,
refers to any such program or work, and a "work based on the Program"
means either the Program or any derivative work under copyright law:
that is to say, a work containing the Program or a portion of it,
either verbatim or with modifications and/or translated into another
language.  (Hereinafter, translation is included without limitation in
the term "modification".)  Each licensee is addressed as "you".

Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running the Program is not restricted, and the output from the Program
is covered only if its contents constitute a work based on the
Program (independent of having been made by running the Program).
Whether that is true depends on what the Program does.

  1. You may copy and distribute verbatim copies of the Program's
source code as you receive it, in any medium, provided that you
conspicuously and appropriately publish on each copy an appropriate
copyright notice and disclaimer of warranty; keep intact all the
notices that refer to this License and to the absence of any warranty;
and give any other recipients of the Program a copy of this License
along with the Program.

You may charge a fee for the physical act of transferring a copy, and
you may at your option offer warranty protection in exchange for a fee.

  2. You may modify your copy or copies of the Program or any portion
of it, thus forming a work based on the Program, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) You must cause the modified files to carry prominent notices
    stating that you changed the files and the date of any change.

    b) You must cause any work that you distribute or publish, that in
    whole or in part contains or is derived from the Program or any
    part thereof, to be licensed as a whole at no charge to all third
    parties under the terms of this License.

    c) If the modified program normally reads commands interactively
    when run, you must cause it, when started running for such
    interactive use in the most ordinary way, to print or display an
    announcement including an appropriate copyright notice and a
    notice that there is no warranty (or else, saying that you provide
    a warranty) and that users may redistribute the program under
    these conditions, and telling the user how to view a copy of this
    License.  (Exception: if the Program itself is interactive but
    does not normally print such an announcement, your work based on
    the Program is not required to print an announcement.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Program,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Program, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Program.

In addition, mere aggregation of another work not based on the Program
with the Program (or with a work based on the Program) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may copy and distribute the Program (or a work based on it,
under Section 2) in object code or executable form under the terms of
Sections 1 and 2 above provided that you also do one of the following:

    a) Accompany it with the complete corresponding machine-readable
    source code, which must be distributed under the terms of Sections
    1 and 2 above on a medium customarily used for software interchange; or,

    b) Accompany it with a written offer, valid for at least three
    years, to give any third party, for a charge no more than your
    cost of physically performing source distribution, a complete
    machine-readable copy of the corresponding source code, to be
    distributed under the terms of Sections 1 and 2 above on a medium
    customarily used for software interchange; or,

    c) Accompany it with the information you received as to the offer
    to distribute corresponding source code.  (This alternative is
    allowed only for noncommercial distribution and only if you
    received the program in object code or executable form with such
    an offer, in accord with Subsection b above.)

The source code for a work means the preferred form of the work for
making modifications to it.  For an executable work, complete source
code means all the source code for all modules it contains, plus any
associated interface definition files, plus the scripts used to
control compilation and installation of the executable.  However, as a
special exception, the source code distributed need not include
anything that is normally distributed (in either source or binary
form) with the major components (compiler, kernel, and so on) of the
operating system on which the executable runs, unless that component
itself accompanies the executable.

If distribution of executable or object code is made by offering
access to copy from a designated place, then offering equivalent
access to copy the source code from the same place counts as
distribution of the source code, even though third parties are not
compelled to copy the source along with the object code.

  4. You may not copy, modify, sublicense, or distribute the Program
except as expressly provided under this License.  Any attempt
otherwise to copy, modify, sublicense or distribute the Program is
void, and will automatically terminate your rights under this License.
However, parties who have received copies, or rights, from you under
this License will not have their licenses terminated so long as such
parties remain in full compliance.

  5. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Program or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Program (or any work based on the
Program), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Program or works based on it.

  6. Each time you redistribute the Program (or any work based on the
Program), the recipient automatically receives a license from the
original licensor to copy, distribute or modify the Program subject to
these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties to
this License.

  7. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Program at all.  For example, if a patent
license would not permit royalty-free redistribution of the Program by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Program.

If any portion of this section is held invalid or unenforceable under
any particular circumstance, the balance of the section is intended to
apply and the section as a whole is intended to apply in other
circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system, which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  8. If the distribution and/or use of the Program is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Program under this License
may add an explicit geographical distribution limitation excluding
those countries, so that distribution is permitted only in or among
countries not thus excluded.  In such case, this License incorporates
the limitation as if written in the body of this License.

  9. The Free Software Foundation may publish revised and/or new versions
of the General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

Each version is given a distinguishing version number.  If the Program
specifies a version number of this License which applies to it and "any
later version", you have the option of following the terms and conditions
either of that version or of any later version published by the Free
Software Foundation.  If the Program does not specify a version number of
this License, you may choose any version ever published by the Free Software
Foundation.

  10. If you wish to incorporate parts of the Program into other free
programs whose distribution conditions are different, write to the author
to ask for permission.  For software which is copyrighted by the Free
Software Foundation, write to the Free Software Foundation; we sometimes
make exceptions for this.  Our decision will be guided by the two goals
of preserving the free status of all derivatives of our free software and
of promoting the sharing and reuse of software generally.

                            NO WARRANTY

  11. BECAUSE THE PROGRAM IS LICENSED FREE OF CHARGE, THERE IS NO WARRANTY
FOR THE PROGRAM, TO THE EXTENT PERMITTED BY APPLICABLE LAW.  EXCEPT WHEN
OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR OTHER PARTIES
PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY OF ANY KIND, EITHER EXPRESSED
OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF
MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE.  THE ENTIRE RISK AS
TO THE QUALITY AND PERFORMANCE OF THE PROGRAM IS WITH YOU.  SHOULD THE
PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF ALL NECESSARY SERVICING,
REPAIR OR CORRECTION.

  12. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY AND/OR
REDISTRIBUTE THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES,
INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING
OUT OF THE USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED
TO LOSS OF DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY
YOU OR THIRD PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER
PROGRAMS), EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE
POSSIBILITY OF SUCH DAMAGES.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
convey the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License along
    with this program; if not, write to the Free Software Foundation, Inc.,
    51 Franklin Street, Fifth Floor, Boston, MA 02110-1301 USA.

Also add information on how to contact you by electronic and paper mail.

If the program is interactive, make it output a short notice like this
when it starts in an interactive mode:

    Gnomovision version 69, Copyright (C) year name of author
    Gnomovision comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, the commands you use may
be called something other than `show w' and `show c'; they could even be
mouse-clicks or menu items--whatever suits your program.

You should also get your employer (if you work as a programmer) or your
school, if any, to sign a "copyright disclaimer" for the program, if
necessary.  Here is a sample; alter the names:

  Yoyodyne, Inc., hereby disclaims all copyright interest in the program
  `Gnomovision' (which makes passes at compilers) written by James Hacker.

  <signature of Ty Coon>, 1 April 1989
  Ty Coon, President of Vice

This General Public License does not permit incorporating your program into
proprietary programs.  If your program is a subroutine library, you may
consider it more useful to permit linking proprietary applications with the
library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.


==> anc/hom-tools-4QM-octave/README.md <==
# Octave Cohomological Toolbox for the Quantum Mechanic

## License: GPLv2 or later
[![License: GPL v2](https://img.shields.io/badge/License-GPL%20v2-blue.svg)](https://www.gnu.org/licenses/old-licenses/gpl-2.0.en.html)

## Description

This is a set of Octave functions built to compute the cohomology of the cochain complexes introduced in the paper 'Homological Tools for the Quantum Mechanic'.

## How to Download

### Git

`git clone https://github.com/tmainiero/homological-tools-4QM-octave.git`

### File by File

#### From the Github web interface:
1. Go to the file you want to download and click it to view the contents
2. Locate the "Raw" button (On the top right at the time of writing) and right click.
3. Save as...


# Descriptions of Basic Functions

## To compute a list of ranks of cohomology groups
1. `gnscohomrk(psi,N,dims)`

2. `ecohomrk(psi,N,dims)`

Computes the dimensions of the GNS (case 1) or commutant (case 2) cohomology vector spaces of the state psi (pure or mixed) of an N-partite system.  The output is a dimension vector of the form [H^0, H^1,..., H^(N-1)].
where H^(i) is the rank of the ith GNS/commutant complex.  This is equivalently the list of coefficients of the associated Poincare polynomial.

  * `psi` can be either:
    1. A row vector representing a pure state, or a density state: e.g. `psi = [1,0,0,0]` 
	2. A density state (a self-adjoint square matrix), e.g. `psi = [1,0,0,0;0,0,0,0;0,0,0,0;0,0,0,0,0]`.

  * `N` is the number of tensor factors/primitive subsystems (the "partiteness").

  * `dims` is an optional argument giving the *dimension vector*: the list of dimensions of Hilbert spaces at the tensor factors. It must be a vector of length N.  If this argument is left empty, it will be assumed all subsystems are dimension 2.

The inputs `psi`, `N`, and `dims` must be sensible, i.e. psi must be able to be represented as an honest N-partite (density) state on primitive subsystems with dimension vector [d_1,...d_N]: i.e. if `dims` is empty: it must be written as either an 1 x 2^(N) (row) vector or a 2^(N) x 2^(N) square matrix; if `dims=[d_1, ..., d_N]`, then it must be a length d_1d_2...d_N row vector or a d_1d_2...d_N square matrix.

## Basic State Manipulation

`ket(basis,dims)`

Ket vector given the standard computational basis on a multipartite system: outputs the vector |basis(1)> \otimes |basis(2)> \otimes \cdots \otimes |basis(n)> = |basis(1) ... basis(N)>. Output is a row vector in Octave.

  * `dims` is an optional row vector specifying the Hilbert space dimension of each primitive subsystem. If this argument is left empty it is assumed that there are N (= length of `basis`) subsystems of dimension 2. 

  * `basis` is a list of non-negative integers [b_1,b_2,...b_N], where b_i runs from 0 to dims(i) - 1.  Here b_k represents the standard basis element |b_i> of \mathbb{C}^(dims(i))  with a 1 in the (d_k - 1)^(th) position, and zeros elsewhere.

---

`ghz(N,dims)`

The (unnormalized) GHZ density state given by (|00....0> + |11...1>)(<00...0| + <11..1|) for an N-partite qubit system.  (This is an unnormalized density state associated to the Bell state |00> + |11> when N=2).

-`N` is the number of primitive subsystems.


-`dims` is an optional dimension vector of length N of the ambient system: assumed to be a list of 2's when empty.

---

`wst(N,dims)`

The (unnormalized) W density state given by (|0....01> + |0...10> + ...+ |1...0>)(<|0....01| + <0...10| + ...+ <1...0|) for an N-partite qubit system.  (This is an unnormalized density state associated to the Bell state |01> + |10> when N=2).

-`N` is the number of primitive subsystems.


-`dims` is an optional dimension vector of length N of the ambient system: assumed to be a list of 2's when empty.

---

`tensor(a,b,...)`

Returns the kronecker product of its arguments.  To produce the state psi = |01> for instance, we would write
`psi = tensor([0,1],[1,0])`.

This function is taken from Toby Cubitt.

# Acknowledgements:
Basic linear algebraic operations: partialtrace.m, tensor.m, and syspermute.m are taken from Toby Cubitt's Matlab software (c.f. http://www.dr-qubit.org/matlab.html) licensed under GPLv2.


==> anc/hom-tools-4QM-octave/chainrk.m <==
function C=chainrk(psi,N,varargin)

%Outputs the chain group dimensions



if nargin==3
  dim=varargin{:};
else
  dim=repmat(2,1,N);
end

[End_A,proj_A,simplex]=sheaf(psi,N,dim);

C=zeros(1,N);

for n=0:N-1
  ord=n+1;
  set_ind_max=nchoosek(N,ord);
  C_partial=zeros(1,set_ind_max);
  for set_ind=1:set_ind_max
    C_partial(1,set_ind)=rank(proj_A{ord+1,set_ind})^2;
  end
  C(ord)=sum(C_partial,2);
end


==> anc/hom-tools-4QM-octave/comfunctor.m <==
function [End_A,proj_A,simplex]=comfunctor(psi,N,varargin)

% Computes the endomorphism group End(G_{A}) for each subset A, where
% G_{A}<H_{A} is the Hilbert space generated by non-zero eigenvectors of
% the subsystem state rho_{A}.  Also outputs the projection operators
% \rho_A \in End(H_{A}) which projects onto the subspace End(G_A) for
% sets of order 1.

max_sets=nchoosek(N,floor(N/2));
%Maximum number of subsets/simplices of a given order.

if nargin==3
  dim=varargin{:};
  max_dim=max(dim)^N;
  [rho_A,simplex]=substates(psi,N,dim);
  End_A=cell(N+1,max_sets,max_dim,max_dim);
else
  [rho_A,simplex]=substates(psi,N);
  max_dim=2^N;
  End_A=cell(N+1,max_sets,max_dim,max_dim);
end

proj_A=cell(N+1,max_sets);
%dim_red=cell(N+1);

for ord=0:N
  set_ind_max=nchoosek(N,ord);
  for set_ind=1:set_ind_max
    [V,D]=eig(rho_A{ord+1,set_ind});
    %Determine eigenvectors V, organized as column vectors, and diagonal
    %form D for rho_A
    
    L=find(abs(diag(D))>2*eps);
   %Find indices of all non-zero eigenvalues

   %dim_red{ord+1}(set_ind)=size(L,1);
    %Dimensions of G_{A}.  dim{ord+1} outputs a vector of dimensions
    %with the same lexicographical ordering of simplices.

   V=V(:,L);
   %Only keep eigenvectors corresponding to non-zero eigenvalues
   

   proj_A{ord+1,set_ind}=V*V';

   %Projection operator on subspace G_{A} is given by taking the
   %outer-product of all (norm 1) eigenvectors with themselves and summing.

   if size(L,1)>0
     for l=1:size(L)
       for m=1:size(L)
	 End_A{ord+1,set_ind,l,m}=V(:,l)*V(:,m)';
       end
     end
   else
     End_A{ord+1,set_ind,1,1}=0;
   end
  end
end


==> anc/hom-tools-4QM-octave/ecobdry.m <==
function delta_Op_A=ecobdry(Op_A,proj_A,n,N,dim,varargin);

%Takes in an n-cochain Op_A, which assigns an operator in the space of
%sections End_A for each n-simplex A (an n-simplex consists of
%(n+1)-sets), the projection operators proj_A{ord,k} for every
%|A_{k}|=ord,  which act as identity operators on each End_A< End H_A,
%and outputs the coboundary: an (n+1)-cochain. Op_A is input as an array
%of matrices (Op_A{set_ind} is a matrix) and it is assumed that the sets of order n are ordered lexicographically.

%dim is a vector of size N which provides the dimensions of all
%subspaces H_A for all 0-simplices. Note: this is redundant information
%given purely Op_A.

%The last argument is an optional argument providing pre-computed
%simplices of all orders.

if n>=N-1
  delta_Op_A=0;
  %The N-th chain group is defined as the trivial vector space 0.
else

  ord=n+1;

  if nargin==4
    syslist=1:N;
    co_ord_1=N-ord;
    tr_sys_1=nchoosek(syslist,co_ord_1);
    tr_sys_2=nchoosek(syslist,co_ord_1-1);
    
    for l=1:size(tr_sys_1,1)
      set_ind=size(tr_sys_1,1)-l+1;
      simplex_1(set_ind,:)=setdiff(syslist,tr_sys_1(l,:));
    end
    
    if size(tr_sys_2,1)>0
      
      for l=1:size(tr_sys_2,1)
	set_ind=size(tr_sys_2,1)-l+1;
	simplex_2(set_ind,:)=setdiff(syslist,tr_sys_2(l,:));
      end
      
    else
      simplex_2=syslist;
    end
 %Corrects for situation where the n=N-1, i.e. top simplices so tr_sys_2=[];

  else
    simplex_1=varargin{:}{ord+1,:};
    %List of n-simplices

    simplex_2=varargin{:}{ord+2,:};
    %List of (n+1)-simplices
  end

  for l=1:size(simplex_2,1)

    bdry=nchoosek(simplex_2(l,:),ord);
    %Find all n-simplices inside of the lth n+1-simplex.
  
    num_simp=size(bdry,1);
    set_ind=num_simp-(1:num_simp)+1;
    bdry=bdry(set_ind,:);
    %Re-order backwards to be consistent with the boundary operator acting
    %on each simplex (e.g. [1,2,3]--> [2,3;1,3;1,2]).
  
    sys_cotr=zeros(num_simp,1);
    for k=1:num_simp
      sys_cotr(k)=setdiff(simplex_2(l,:),bdry(k,:));
    end
   %Find sets eliminated in simplex_2(l,:) to produce bdry These will be
   %used in taking cotraces (tensoring with identity).

    dim_cotr=dim(sys_cotr);
    %Find dimensions of Hilbert spaces G_{A} in sys_cotr

    if n>0
      [tf,bdry_row]=ismember(bdry,simplex_1,'rows');
    else
      [tf,bdry_row]=ismember(bdry,simplex_1);
    end
    %Find the row-location of the simplices of bdry inside of simplex_1.
    %The first argument is a useless logical (it should be a column vector
    %of 1's if everything goes well).
  
    dim_simp_2=prod(dim(bdry(1,:)))*dim_cotr(1);
    partial_delta=zeros(dim_simp_2,dim_simp_2,num_simp);
    %initialize

    for k=1:num_simp
      DIM=[dim(bdry(k,:)),dim_cotr(k)];
      %vector of dimensions of subsystems for kth partial boundary
    
      perm=[1:k-1,n+2,k:n+1];

      %permutation to perform after tensoring with identity on the right:
      %after performing the permutation we should have tensored with the
      %appropriate projection/identity in the kth position.
    
      if Op_A{bdry_row(k)}==0
	partial_delta(:,:,k)=zeros(dim_simp_2);
      else
	partial_delta(:,:,k)=(-1)^(k-1)*syspermute(kron(Op_A{bdry_row(k)},proj_A{2,sys_cotr(k)}),perm,DIM);
      end

    end
    %Tensor with identity, add appropriate sign, permute systems to
    %place identity in the location of the set eliminated to get
    %bdry(k,:) from simplex_2(l,:), then sum all partial boundaries and
    %project onto appropriate subspace.

    delta_Op_A{l}=proj_A{ord+2,l}*sum(partial_delta,3)*proj_A{ord+2,l};
  end

end


==> anc/hom-tools-4QM-octave/ecohomrk.m <==
function H=ecohomrk(psi,N,varargin)

%Computes the rank/dimension of the entanglement cohomology groups of
%the state psi of an N-partite system.  The output is a dimension vector
%[H^0,H^1,...,H^{N-1}]

%varargin is one of the of the following

%1) varargin=dim , i.e. the optional dimension vector specifying the
%Hilbert space dimension of each primitive subsystem


if nargin==3
  dim=varargin{:};
else
  dim=repmat(2,1,N);
end

[End_A,proj_A,simplex]=comfunctor(psi,N,dim);

H=zeros(1,N);

%[Z,Im_1,Op_basis_1]=kerim(psi,N,0,dim,End_A,proj_A{1,:},simplex);

[Z,Im_1]=kerim(1,psi,N,0,dim);
H(1)=size(Z,2)-1;
%Dimension of H^0 = ker(coboundary) -1 = # of column vectors in the
%nullspace Z=ker(cobdry_0).  We subtract 1 because the image of C_{-1} =
%\mathbb{C} is the identity on each 0-simplex.

for n=1:N-1
  %[Z,Im_2,Op_basis_2]=kerim(psi,N,n,dim,End_A,simplex,Op_basis_1);
  [Z,Im_2]=kerim(1,psi,N,n,dim);
  H(n+1)=size(Z,2)-size(Im_1,2);
  %[size(Z,2),size(Im_1,2)]
  
  %Dimension of H^{n-1} is rank ker_{n-1} - rank Im_{n-2}.

  Im_1=Im_2;
end


==> anc/hom-tools-4QM-octave/ghz.m <==
function rho=ghz(N,varargin)

%Creates the (unnormalized) GHZ (density) state for an N-partite qubit system (this
%is the Bell state |00> + |11> when N=2).  When varargin is present we
%generalize (by ``lifting": embed \mathbb{C}^2 into \mathbb{C}^N via
%the first two coordinates) this state to an N-partite system with
%dimension vector dim = varargin.

if nargin==2
  dim=varargin{:};
else
  dim=repmat(2,[1,N]);
end

psi=ket(repmat(0,[1,N]),dim) + ket(repmat(1,[1,N]),dim);

rho=psi'*psi;


==> anc/hom-tools-4QM-octave/gnscobdry.m <==
function delta_Op_A=gnscobdry(Op_A,proj_A,n,N,dim,varargin);

%Takes in an n-cochain Op_A, which assigns an operator in the space of
%sections End_A for each n-simplex A (an n-simplex consists of
%(n+1)-sets), the projection operators proj_A{ord,k} for every
%|A_{k}|=ord,  which act as identity operators on each End_A< End H_A,
%and outputs the coboundary: an (n+1)-cochain. Op_A is input as an array
%of matrices (Op_A{set_ind} is a matrix) and it is assumed that the sets of order n are ordered lexicographically.

%dim is a vector of size N which provides the dimensions of all
%subspaces H_A for all 0-simplices. Note: this is redundant information
%given purely Op_A.

%The last argument is an optional argument providing pre-computed
%simplices of all orders.

if n>=N-1
  delta_Op_A=0;
  %The N-th chain group is defined as the trivial vector space 0.
else

  ord=n+1;

  if nargin==4
    syslist=1:N;
    co_ord_1=N-ord;
    tr_sys_1=nchoosek(syslist,co_ord_1);
    tr_sys_2=nchoosek(syslist,co_ord_1-1);
    
    for l=1:size(tr_sys_1,1)
      set_ind=size(tr_sys_1,1)-l+1;
      simplex_1(set_ind,:)=setdiff(syslist,tr_sys_1(l,:));
    end
    
    if size(tr_sys_2,1)>0
      
      for l=1:size(tr_sys_2,1)
	set_ind=size(tr_sys_2,1)-l+1;
	simplex_2(set_ind,:)=setdiff(syslist,tr_sys_2(l,:));
      end
      
    else
      simplex_2=syslist;
    end
 %Corrects for situation where the n=N-1, i.e. top simplices so tr_sys_2=[];

  else
    simplex_1=varargin{:}{ord+1,:};
    %List of n-simplices

    simplex_2=varargin{:}{ord+2,:};
    %List of (n+1)-simplices
  end

  for l=1:size(simplex_2,1)

    bdry=nchoosek(simplex_2(l,:),ord);
    %Find all n-simplices inside of the lth n+1-simplex.
  
    num_simp=size(bdry,1);
    set_ind=num_simp-(1:num_simp)+1;
    bdry=bdry(set_ind,:);
    %Re-order backwards to be consistent with the boundary operator acting
    %on each simplex (e.g. [1,2,3]--> [2,3;1,3;1,2]).
  
    sys_cotr=zeros(num_simp,1);
    for k=1:num_simp
      sys_cotr(k)=setdiff(simplex_2(l,:),bdry(k,:));
    end
   %Find sets eliminated in simplex_2(l,:) to produce bdry These will be
   %used in taking cotraces (tensoring with identity).

    dim_cotr=dim(sys_cotr);
    %Find dimensions of Hilbert spaces G_{A} in sys_cotr

    if n>0
      [tf,bdry_row]=ismember(bdry,simplex_1,'rows');
    else
      [tf,bdry_row]=ismember(bdry,simplex_1);
    end
    %Find the row-location of the simplices of bdry inside of simplex_1.
    %The first argument is a useless logical (it should be a column vector
    %of 1's if everything goes well).
  
    dim_simp_2=prod(dim(bdry(1,:)))*dim_cotr(1);
    partial_delta=zeros(dim_simp_2,dim_simp_2,num_simp);
    %initialize

    for k=1:num_simp
      DIM=[dim(bdry(k,:)),dim_cotr(k)];
      %vector of dimensions of subsystems for kth partial boundary
    
      perm=[1:k-1,n+2,k:n+1];

      %permutation to perform after tensoring with identity on the right:
      %after performing the permutation we should have tensored with the
      %appropriate projection/identity in the kth position.
    
      if Op_A{bdry_row(k)}==0
	partial_delta(:,:,k)=zeros(dim_simp_2);
      else
	partial_delta(:,:,k)=(-1)^(k-1)*syspermute(kron(Op_A{bdry_row(k)},proj_A{2,sys_cotr(k)}),perm,DIM);
      end

    end
    %Tensor with identity, add appropriate sign, permute systems to
    %place identity in the location of the set eliminated to get
    %bdry(k,:) from simplex_2(l,:), then sum all partial boundaries and
    %project onto appropriate subspace.

    delta_Op_A{l}=sum(partial_delta,3)*proj_A{ord+2,l};
  end

end


==> anc/hom-tools-4QM-octave/gnscohomrk.m <==
function H=gnscohomrk(psi,N,varargin)

%Computes the rank/dimension of the entanglement cohomology groups of
%the state psi of an N-partite system.  The output is a dimension vector
%[H^0,H^1,...,H^{N-1}]

%varargin is one of the of the following

%1) varargin=dim , i.e. the optional dimension vector specifying the
%Hilbert space dimension of each primitive subsystem


if nargin==3
  dim=varargin{:};
else
  dim=repmat(2,1,N);
end

[End_A,proj_A,simplex]=gnsfunctor(psi,N,dim);

H=zeros(1,N);

%[Z,Im_1,Op_basis_1]=kerim(psi,N,0,dim,End_A,proj_A{1,:},simplex);

[Z,Im_1]=kerim(0,psi,N,0,dim);
H(1)=size(Z,2)-1;
%Dimension of H^0 = ker(coboundary) -1 = # of column vectors in the
%nullspace Z=ker(cobdry_0).  We subtract 1 because the image of C_{-1} =
%\mathbb{C} is the identity on each 0-simplex.

for n=1:N-1
  %[Z,Im_2,Op_basis_2]=kerim(psi,N,n,dim,End_A,simplex,Op_basis_1);
  [Z,Im_2]=kerim(0,psi,N,n,dim);
  H(n+1)=size(Z,2)-size(Im_1,2);
  %[size(Z,2),size(Im_1,2)]
  
  %Dimension of H^{n-1} is rank ker_{n-1} - rank Im_{n-2}.

  Im_1=Im_2;
end


==> anc/hom-tools-4QM-octave/gnsfunctor.m <==
function [End_A,proj_A,simplex]=gnsfunctor(psi,N,varargin)

% Computes the endomorphism group End(G_{A}) for each subset A, where
% G_{A}<H_{A} is the Hilbert space generated by non-zero eigenvectors of
% the subsystem state rho_{A}.  Also outputs the projection operators
% \rho_A \in End(H_{A}) which projects onto the subspace End(G_A) for
% sets of order 1.

max_sets=nchoosek(N,floor(N/2));
%Maximum number of subsets/simplices of a given order.

if nargin==3
  dim=varargin{:};
  max_dim=max(dim)^N;
  [rho_A,simplex]=substates(psi,N,dim);
  End_A=cell(N+1,max_sets,max_dim,max_dim);
else
 % dim=repmat(2,[1,N]);
  [rho_A,simplex]=substates(psi,N);
  max_dim=2^N;
  End_A=cell(N+1,max_sets,max_dim,max_dim);
end

proj_A=cell(N+1,max_sets);
%dim_red=cell(N+1);

for ord=0:N
  set_ind_max=nchoosek(N,ord);
  for set_ind=1:set_ind_max
    [V,D]=eig(rho_A{ord+1,set_ind});
    %Determine eigenvectors V, organized as column vectors, and diagonal
    %form D for rho_A
    
    L=find(abs(diag(D))>2*eps);
   %Find indices of all non-zero eigenvalues

   %dim_red{ord+1}(set_ind)=size(L,1);
    %Dimensions of G_{A}.  dim{ord+1} outputs a vector of dimensions
    %with the same lexicographical ordering of simplices.

   V=V(:,L);
   %Only keep eigenvectors corresponding to non-zero eigenvalues
   

   proj_A{ord+1,set_ind}=V*V';

   %Projection operator on subspace G_{A} is given by taking the
   %outer-product of all (norm 1) eigenvectors with themselves and summing.

   if size(L,1)>0
     for l=1:size(D,1)
       for m=1:size(L)
	 End_A{ord+1,set_ind,l,m}=eye(size(D,1))(:,l)*V(:,m)';
       end
     end
   else
     End_A{ord+1,set_ind,1,1}=0;
   end
  end
end


==> anc/hom-tools-4QM-octave/kerim.m <==
function [Z,Im,Op_basis_2]=kerim(func_type,psi,N,n,varargin)

%Computes the kernel and image of the coboundary map \delta_{n}: C_{n} -->
%C_{n+1}.  This function can be run on its own, in which case varargin
%is at most 1 extra argument, or can be called upon in the function
%ecohom, in which case varargin consists of several arguments so that
%certain quantities do not have to be recomputed in the computation of cohomology.

%Here varargin is one of the following:

%1) varargin=dim , i.e. the optional dimension vector specifying the
%Hilbert space dimension of each primitive subsystem

%2) varargin=[dim,End_A,proj_A,simplex]

%2) varargin=[dim,End_A,proj_A,simplex,Op_basis_1], here Op_basis_1 gives a
%basis for the nth chain group.

if func_type==0
  functor = @gnsfunctor;
  cobdry = @gnscobdry;
elseif func_type==1
  functor = @comfunctor;
  cobdry = @ecobdry;
else
    error('The first argument must either be 0---for the GNS functor---or 1, for the commutant functor');
end 

if nargin==5
  dim=varargin{:};
  [End_A,proj_A,simplex]=functor(psi,N,dim);
elseif nargin==4
  dim=repmat(2,1,N);
  [End_A,proj_A,simplex]=functor(psi,N);
elseif nargin==8
  dim=varargin{1};
  End_A=varargin{2};
  proj_A=varargin{3};
  simplex=varargin{4};
else
  if nargin ~=9
    error("Inappropriate number of arguments.")
  end
  dim=varargin{1};
  End_A=varargin{2};
  proj_A=varargin{3};
  simplex=varargin{4};
  Op_basis_1=varargin{5};
end
%Compute functor/cochain groups.

ord=n+1;
num_sets=nchoosek(N,ord);
%max_hilb_dim=max(dim)^(ord);

if n>N-1
  error("Trivially vanishing cohomology group.")

elseif n==N-1

  if nargin==8
    chain_1_dim=size(Op_basis_1,1);
  else
    num_nsimp_1=nchoosek(N,ord);
    
    End_reshape=reshape(End_A(ord+1,:,:,:),[size(End_A,2),size(End_A,3),size(End_A,4)]);
    ind_ne=find(~cellfun(@isempty,End_reshape));
    S=size(End_reshape);
    [set_ne,l_ne,m_ne]=ind2sub(S,ind_ne);
    %Finds non-empty indices of End_A (on sets |A|=ord) in order to run
    %loop efficiently.  ind_ne is the linear index of non-empty indices
    %and ind2sub converts these into actual subscripts.

    chain_1_dim=size(set_ne,1);
    %Number of non-empty indices = dimension of chain group C_{n}.

    Op_basis_1=cell(chain_1_dim,num_nsimp_1);
    %Initialize
  
    for b_ind=1:chain_1_dim
      k=set_ne(b_ind);
      l=l_ne(b_ind);
      m=m_ne(b_ind);
      Op_basis_1(b_ind,k)=End_A{ord+1,k,l,m};
    end
    empty_ind=cellfun(@isempty,Op_basis_1);
    Op_basis_1(empty_ind)=0;
 
  end
%Generates a basis for the chain group C_{N-1}=\oplus_{k}C_{N-1,k}: for
%each k, we select an operator which is a non-zero element on C_{N-1,k}
%and zero on all other summands.

  Op_basis_2=[];

  Z=eye(chain_1_dim);
  Im=[];


%The kernel (which is everything in the case where n=N-1), expressed as
%a matrix of vectors in the basis defined above.


else 
  if nargin==8
    chain_1_dim=size(Op_basis_1,1);
    
    num_nsimp_2=nchoosek(N,ord+1);

   End_reshape=reshape(End_A(ord+2,:,:,:),[size(End_A,2),size(End_A,3),size(End_A,4)]);
    ind_ne=find(~cellfun(@isempty,End_reshape));
    S=size(End_reshape);
    [set_ne,l_ne,m_ne]=ind2sub(S,ind_ne);
    %Finds non-empty indices of End_A (on sets |A|=ord) in order to run
    %loop efficiently.  ind_ne is the linear index of non-empty indices
    %and ind2sub converts these into actual subscripts.

    chain_2_dim=size(set_ne,1);
    %Number of non-empty indices = dimension of chain group C_{n}.

    Op_basis_2=cell(chain_2_dim,num_nsimp_2);
    %Initialize
  
    for b_ind=1:chain_2_dim
      k=set_ne(b_ind);
      l=l_ne(b_ind);
      m=m_ne(b_ind);
      Op_basis_2(b_ind,k)=End_A{ord+2,k,l,m};
    end
    empty_ind=cellfun(@isempty,Op_basis_2);
    Op_basis_2(empty_ind)=0;

%Generates a basis for the chain group C_{n+1}

  else
    num_nsimp_1=nchoosek(N,ord);  
    num_nsimp_2=nchoosek(N,ord+1);
    
    End_reshape=reshape(End_A(ord+1,:,:,:),[size(End_A,2),size(End_A,3),size(End_A,4)]);
    ind_ne=find(~cellfun(@isempty,End_reshape));
    S=size(End_reshape);
    [set_ne,l_ne,m_ne]=ind2sub(S,ind_ne);
    %Finds non-empty indices of End_A (on sets |A|=ord) in order to run
    %loop efficiently.  ind_ne is the linear index of non-empty indices
    %and ind2sub converts these into actual subscripts.

    chain_1_dim=size(set_ne,1);
    %Number of non-empty indices = dimension of chain group C_{n}.

    Op_basis_1=cell(chain_1_dim,num_nsimp_1);
    %Initialize
  
    for b_ind=1:chain_1_dim
      k=set_ne(b_ind);
      l=l_ne(b_ind);
      m=m_ne(b_ind);
      Op_basis_1(b_ind,k)=End_A{ord+1,k,l,m};
    end
    empty_ind=cellfun(@isempty,Op_basis_1);
    Op_basis_1(empty_ind)=0;

%Generates a basis for the chain group C_{n}=\oplus_{k}C_{n,k}: for each
%k, we select an operator which is a non-zero element on C_{n,k} and
%zero on all other summands.

  end

     End_reshape=reshape(End_A(ord+2,:,:,:),[size(End_A,2),size(End_A,3),size(End_A,4)]);
    ind_ne=find(~cellfun(@isempty,End_reshape));
    S=size(End_reshape);
    [set_ne,l_ne,m_ne]=ind2sub(S,ind_ne);
    %Finds non-empty indices of End_A (on sets |A|=ord) in order to run
    %loop efficiently.  ind_ne is the linear index of non-empty indices
    %and ind2sub converts these into actual subscripts.

    chain_2_dim=size(set_ne,1);
    %Number of non-empty indices = dimension of chain group C_{n}.

    Op_basis_2=cell(chain_2_dim,num_nsimp_2);
    %Initialize
  
    for b_ind=1:chain_2_dim
      k=set_ne(b_ind);
      l=l_ne(b_ind);
      m=m_ne(b_ind);
      Op_basis_2(b_ind,k)=End_A{ord+2,k,l,m};
    end
    empty_ind=cellfun(@isempty,Op_basis_2);
    Op_basis_2(empty_ind)=0;

%Generates a basis for the chain group C_{n+1}

  delta_Op_basis_1=cell(chain_1_dim,num_nsimp_2);
  for b=1:chain_1_dim
    Op_A=Op_basis_1(b,:);
    delta_Op_basis_1(b,1:num_nsimp_2)=cobdry(Op_A,proj_A,n,N,dim,simplex);
  end
%Construct array of coboundaries of basis n-chains


  delta_n_mat_part=zeros(chain_2_dim,chain_1_dim,num_nsimp_2);
  for r=1:chain_2_dim
    for c=1:chain_1_dim
      for k=1:num_nsimp_2
	delta_n_mat_part(r,c,k)=trace(Op_basis_2{r,k}'*delta_Op_basis_1{c,k});
      end
    end
  end

  delta_n_mat=sum(delta_n_mat_part,3);

%Computes \delta_{n} as a matrix C_{n} --> C_{n+1} with respect to the
%chosen basis.

  Z=null(delta_n_mat);
%Matrix of column vectors in the kernel of \delta_{n}.

  R=rref(delta_n_mat);
%Reduced row echelon form of delta_n_mat.  Row vectors span the image.
  
  Im=R(any(R,2),:)';
%Eliminate zero rows and transpose; image of delta_n_mat is presented
%via a basis of column vectors.

end

%[n,chain_1_dim]
%size(Op_basis_1,1);


==> anc/hom-tools-4QM-octave/ket.m <==
function psi=ket(expr,varargin)

%Takes in an expression expr = [1,0,1,0,2] and a dimension vector
%varargin=dim and outputs the standard ket vector associated to this expression.

N=size(expr,2);
%number of systems, inferred from expr

if nargin==2
  dim=varargin{:};
else
  dim=repmat(2,[1,N]);
end


if ~isequal(N,size(dim,2))
   error('Size of input does not match the number of systems in the dimension vector');
end

ind=expr+1;
%Index used in loop.  I.e. 0 --> [1,0,0,0,...], 1 --> [0,1,0,0,0,...],
%2 ---> [0,0,1,0,0....], ..., k --> vector with 1 in (k+1)th position
%and zeros elsewhere.

psi=1;
%Initialization

for k = 1:N
  nextsys=zeros([1,dim(k)]);
  nextsys(ind(k))=1;
  psi=tensor(psi,nextsys);
end


==> anc/hom-tools-4QM-octave/partialtrace.m <==
function rho = partialtrace(p,sys,dim)

% TRX   Partial trace
% requires: nothing
% author: Toby Cubitt
% modified (superficially): T. Mainiero (TM)
% license: GPL2
%
%    RHO = partialtrace(PSI,SYS,DIM) traces out the subsystems specified in
%    vector SYS of state PSI (a state vector or density matrix) whose
%    subsystem dimensions are specified by the vector DIM.

%    TM: SYS is a list of which subsystems to trace over.  E.g. if the
%    first subspace is to be traced over, SYS = 1.  If the first and
%    second are to be traced over, SYS = [1,2].


%% Copyright (C) 2004-2009 Toby Cubitt
%%
%% This program is free software; you can redistribute it and/or
%% modify it under the terms of the GNU General Public License
%% as published by the Free Software Foundation; either version 2
%% of the License, or (at your option) any later version.
%%
%% This program is distributed in the hope that it will be useful,
%% but WITHOUT ANY WARRANTY; without even the implied warranty of
%% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%% GNU General Public License for more details.
%%
%% You should have received a copy of the GNU General Public License
%% along with this program; if not, write to the Free Software
%% Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston,
%% MA 02110-1301, USA.

% check arguments
if any(sys > length(dim)) || any(sys < 0)
  error('Invalid subsystem in SYS')
end
if (length(dim) == 1 && mod(length(p)/dim,1) ~= 0)...
  || length(p) ~= prod(dim)
  error('Size of state PSI inconsistent with DIM');
end


% remove singleton dimensions
if exist('setdiff')
  % matlab
  sys = setdiff(sys,find(dim == 1));
else
  % octave
  sys = complement(find(dim == 1),sys);
end
dim = dim(find(dim ~= 1));


% calculate systems, dimensions, etc.
n = length(dim);
rdim = dim(end:-1:1);
keep = [1:n];
keep(sys) = [];
dimtrace = prod(dim(sys));
dimkeep = length(p)/dimtrace;


if any(size(p) == 1)
  % state vector
  if size(p,1) == 1
    p = p';
  end
  % reshape state vector to "reverse" ket on traced subsystems into a bra,
  % then take outer product
  perm = n+1-[keep(end:-1:1),sys];
  rho = reshape(permute(reshape(p,rdim),perm),[dimkeep,dimtrace]);
  rho = rho*rho';


else
  % density matrix

  % reshape density matrix into tensor with one row and one column index
  % for each subsystem, permute traced subsystem indices to the end,
  % reshape again so that first two indices are row and column
  % multi-indices for kept subsystems and third index is a flattened index
  % for traced subsystems, then sum third index over "diagonal" entries
  perm = n+1-[keep(end:-1:1),keep(end:-1:1)-n,sys,sys-n];
  rho = reshape(permute(reshape(p,[rdim,rdim]),perm),...
              [dimkeep,dimkeep,dimtrace^2]);
  rho = sum(rho(:,:,[1:dimtrace+1:dimtrace^2]),3);

end


==> anc/hom-tools-4QM-octave/substates.m <==
function [rho_A,simplex]=substates(psi,N,varargin)

% Takes in a total state psi (expressed as either a density state or a
% pure state) and the total number of subsystems N, and outputs the
% partial traces on all 2^N subsystems.  Third argument gives the
% dimensions of all subsystems.  Subsystems are ordered first by
% order, then by lexicographical ordering within each set of sets of
% fixed order (e.g. {1,2,3} < {1,2,4} < {1,3,4})

% The output is given as cell array rho(order,l) where 'order' indicates
% the set/simplex order and l indexes the lexicographical ordering of
% simplices of a given order.


if any(size(psi) == 1)
  % state vector
  if size(psi,1) == 1
    psi=psi';
  end
  rho=psi*psi';
  rho=rho/trace(rho);
  %normalize
else
  rho=psi;
  rho=rho/trace(rho);
  %normalize
end

if nargin==3
  dim=varargin{:};
else
  dim=repmat(2,1,N);
end
%Set dimensions of hilbert spaces of subsystems.  Default to N-qubit
%system if dimensions are not specified.

syslist=1:N;

rho_A{N+1,1}=rho;
%State after tracing over the empty set (the only order 0 set) is the
%empty set.

simplex=cell(N+1,1);

for co_ord=1:N
  ord=N-co_ord;
  tr_sys=nchoosek(syslist,co_ord);
  %List of subsystems to trace over; each row gives a subsystem of order
  %co_ord, which after tracing leaves a subsystem of order N-co_ord

  num_sets=size(tr_sys,1);
  set_ind=num_sets-(1:num_sets)+1;
  tr_sys=tr_sys(set_ind,:);

  %set_ind indexes the leftover systems in lexicographical order
  %(which happens to have reversed order from the traced systems), and
  %we permute the rows of tr_sys accordingly.


  for l=1:num_sets
    %l indexes the systems to be traced over/simplices in
    %lexicographical order

    simplex{ord+1}(l,:)=setdiff(syslist,tr_sys(l,:));
    %Outputs simplices corresponding to index l.  simplex{ord+1}(l,:)
    %provides the lth simplex of order ord.

    rho_A{ord+1,l}=partialtrace(rho,tr_sys(l,:),dim);
  end
  simplex{N+1}=1:N;
  %Repairs the case when tr_sys=[]; so l=0 and the loop is not run.
end

==> anc/hom-tools-4QM-octave/syspermute.m <==
function q = syspermute(p,perm,dim)

% SYSPERMUTE  permute order of subsystems in a multipartite state
% requires: nothing
% author: Toby Cubitt
% license: GPL2
%
%    Q = SYSPERMUTE(P,PERM,DIM) permutes the order pf the subsystems
%    of state P (a state vector or density matrix) according to
%    permutation PERM. DIM is a vector specifying the dimensions of
%    the component subsystems. PERM should contain the numbers 1
%    through length(DIM) in the order in which the subsystems should
%    appear in the output state Q.


%% Copyright (C) 2004-2009 Toby Cubitt
%%
%% This program is free software; you can redistribute it and/or
%% modify it under the terms of the GNU General Public License
%% as published by the Free Software Foundation; either version 2
%% of the License, or (at your option) any later version.
%%
%% This program is distributed in the hope that it will be useful,
%% but WITHOUT ANY WARRANTY; without even the implied warranty of
%% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%% GNU General Public License for more details.
%%
%% You should have received a copy of the GNU General Public License
%% along with this program; if not, write to the Free Software
%% Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston,
%% MA 02110-1301, USA.


% check arguments
n = length(dim);
d = size(p);
if length(perm) ~= n
  error('Number of subsystems in PERM and DIM inconsistent')
end
if sort(perm) ~= [1:n]
  error('PERM is not a valid permutation')
end
if length(p) ~= prod(dim)
  error('Total dimension in DIM does not match state P')
end


if any(size(p)==1)
  % state vector
  perm = n+1-perm([end:-1:1]);
  q = reshape(permute(reshape(p,dim(end:-1:1)),perm),d);

elseif d(1) == d(2)
  % density matrix
  perm = n+1-perm([end:-1:1]);
  perm = [perm,n+perm];
  q = reshape(permute(reshape(p,[dim(end:-1:1),dim(end:-1:1)]),perm),d);
end


==> anc/hom-tools-4QM-octave/tensor.m <==
function M = tensor(varargin)

% TENSOR  Tensor product
% author: Toby Cubitt
% requires: none
% license: GPL2
%
%   m = TENSOR(a,b,c,...) returns the kronecker product of its arguments.
%
%   Each argument should either be a matrix, or a cell array containing a
%   matrix and an integer. In the latter case, the integer specifies the
%   repeat count for the matrix, e.g. TENSOR(a,{b,3},c) = TENSOR(a,b,b,b,c).


%% Copyright (C) 2004-2009 Toby Cubitt
%%
%% This program is free software; you can redistribute it and/or
%% modify it under the terms of the GNU General Public License
%% as published by the Free Software Foundation; either version 2
%% of the License, or (at your option) any later version.
%%
%% This program is distributed in the hope that it will be useful,
%% but WITHOUT ANY WARRANTY; without even the implied warranty of
%% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%% GNU General Public License for more details.
%%
%% You should have received a copy of the GNU General Public License
%% along with this program; if not, write to the Free Software
%% Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston,
%% MA 02110-1301, USA.


M = 1;
for j = 1:nargin
  if iscell(varargin{j})
    for k = 1:varargin{j}{2}
      M = kron(M,varargin{j}{1});
    end
  else
    M = kron(M,varargin{j});
  end
end


==> anc/hom-tools-4QM-octave/wst.m <==
function rho=wst(N,varargin)

%Computes the (unnormalized) "W-state" = |10....> + |01...> + \cdots for an N-partite system.  If varargin is null
%all systems are assumed to be qubit systems; otherwise varargin is
%the dimension vector for the collection of subsystems.

if nargin==2
  dim=varargin{:};
else
  dim = repmat(2,[1,N]);
end

dim_tot=prod(dim);
psi_mat=zeros([N,dim_tot]);
for k = 1:N
  psi_mat(k,:) = ket(eye(N)(k,:),dim);
end

psi=sum(psi_mat,1);

rho=psi'*psi;

